Forward doubly-virtual Compton scattering off the nucleon in chiral perturbation theory: the subtraction function and moments of unpolarized structure functions

The forward doubly-virtual Compton scattering (VVCS) off the nucleon contains a wealth of information on nucleon structure, relevant to the calculation of the two-photon-exchange effects in atomic spectroscopy and electron scattering. We report on a complete next-to-leading-order (NLO) calculation of low-energy VVCS in chiral perturbation theory ($\chi$PT). Here we focus on the unpolarized VVCS amplitudes $T_1(\nu, Q^2)$ and $T_2(\nu, Q^2)$, and the corresponding structure functions $F_1(x, Q^2)$ and $F_2(x,Q^2)$. Our results are confronted, where possible, with "data-driven" dispersive evaluations of low-energy structure quantities, such as nucleon polarizabilities. We find significant disagreements with dispersive evaluations at very low momentum-transfer $Q$; for example, in the slope of polarizabilities at zero momentum-transfer. By expanding the results in powers of the inverse nucleon mass, we reproduce the known "heavy-baryon" expressions. This serves as a check of our calculation, as well as demonstrates the differences between the manifestly Lorentz-invariant (B$\chi$PT) and heavy-baryon (HB$\chi$PT) frameworks.

==> anc/SupplementaryFile_UnpolarizedVVCS.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    777694,      18449]
NotebookOptionsPosition[    762374,      18195]
NotebookOutlinePosition[    762893,      18214]
CellTagsIndexPosition[    762850,      18211]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Forward doubly-virtual 
Compton scattering off the nucleon in chiral perturbation theory\
\>", "Title",
 CellChangeTimes->{
  3.7952325762802143`*^9},ExpressionUUID->"2c58f958-3bb5-428b-b476-\
fd86d19ad853"],

Cell["\<\
Jose Manuel Alarc\[OAcute]n (Universidad Complutense de Madrid), Franziska \
Hagelstein (AEC Bern), Vadim Lensky and Vladimir Pascalutsa (JGU Mainz)\
\>", "Author",
 CellChangeTimes->{{3.7988905019629*^9, 
  3.798890514934038*^9}},ExpressionUUID->"b0aae733-08b6-43e7-8203-\
eeabdb50a621"],

Cell[CellGroupData[{

Cell["Constants and Definitions", "Subsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.7952329848206367`*^9}, {
  3.798889980817542*^9, 
  3.798889993683419*^9}},ExpressionUUID->"79425b13-1c86-48a8-a95c-\
9bd227e33016"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Masses", " ", "and", " ", "coupling", " ", "constants"}], ";", 
     " ", "Mp"}], ",", " ", "m\[Pi]", ",", " ", "M\[CapitalDelta]", ",", " ", 
    
    RowBox[{
    "f\[Pi]", " ", "and", " ", "\[CapitalLambda]", " ", "are", " ", "in", " ",
      "GeV"}], ",", " ", 
    RowBox[{"\[Mu]", " ", "=", " ", 
     FractionBox["m\[Pi]", "Mp"]}], ",", " ", 
    RowBox[{"\[Delta]", " ", "=", " ", 
     FractionBox[
      RowBox[{"M\[CapitalDelta]", " ", "-", " ", "Mp"}], "Mp"]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"constants", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mp", "\[Rule]", "0.93827"}], ",", 
       RowBox[{"e", "\[Rule]", 
        SqrtBox[
         RowBox[{"4", "\[Pi]", 
          SuperscriptBox[
           RowBox[{"(", "137.04", ")"}], 
           RowBox[{"-", "1"}]]}]]}], ",", 
       RowBox[{"m\[Pi]", "\[Rule]", "0.13957"}], ",", 
       RowBox[{"gA", "\[Rule]", "1.27"}], ",", 
       RowBox[{"f\[Pi]", "\[Rule]", "0.09221"}], ",", 
       RowBox[{"\[Mu]", "\[Rule]", 
        FractionBox["0.13957", "0.93827"]}], ",", 
       RowBox[{"M\[CapitalDelta]", "\[Rule]", "1.232"}], ",", 
       RowBox[{"\[Delta]", "\[Rule]", 
        FractionBox[
         RowBox[{"1.232", "-", "0.93827"}], "0.93827"]}], ",", 
       RowBox[{"hA", "\[Rule]", "2.85"}], ",", 
       RowBox[{"gM", "\[Rule]", "2.97"}], ",", 
       RowBox[{"gE", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"gC", "\[Rule]", 
        RowBox[{"-", "2.6"}]}], ",", 
       RowBox[{"\[CapitalLambda]", "\[Rule]", 
        SqrtBox["0.71"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"$Assumptions", "=", 
     RowBox[{
      RowBox[{"\[Mu]", ">", "0"}], "&&", 
      RowBox[{"\[Mu]", "\[Element]", "Reals"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[HBar]c", " ", "=", " ", 
     RowBox[{"0.1973269804", " ", "fm", " ", "GeV"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"invGeVTOfmConversion", "=", "0.1973269804"}], ";"}]}]}]], "Input",\

 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.651158350955579*^9, 3.651158351986635*^9}, {
   3.651158401054618*^9, 3.651158443048973*^9}, {3.6511584830186243`*^9, 
   3.6511585072657547`*^9}, {3.651158881864498*^9, 3.651158886972142*^9}, 
   3.651165424756428*^9, 3.6591813818683662`*^9, {3.6612399651937323`*^9, 
   3.661239966821744*^9}, {3.66237664749199*^9, 3.6623767039330797`*^9}, {
   3.7957749107358027`*^9, 3.795774918546047*^9}, {3.795775084248646*^9, 
   3.795775089580909*^9}, {3.795775698425015*^9, 3.7957756993463907`*^9}, {
   3.795775736487814*^9, 3.795775774918536*^9}, 3.795775880948676*^9, {
   3.795775935577856*^9, 3.795775935734527*^9}, {3.795871690972274*^9, 
   3.795871699258132*^9}, {3.795932611850273*^9, 3.7959326148467283`*^9}, {
   3.79671811257176*^9, 3.796718112848867*^9}, {3.7968894106802588`*^9, 
   3.796889412247094*^9}, {3.797147198258254*^9, 3.797147279944476*^9}, {
   3.79714752704782*^9, 3.7971476066814957`*^9}, {3.7971477127874203`*^9, 
   3.797147713010338*^9}, {3.7971489787063913`*^9, 3.797149035215405*^9}, {
   3.798286140246005*^9, 3.798286153681426*^9}, {3.798289394258984*^9, 
   3.79828941913517*^9}, {3.7982895027993193`*^9, 3.798289541126564*^9}, {
   3.798294776999878*^9, 3.798294788364448*^9}, {3.798294907953578*^9, 
   3.798294919654611*^9}, {3.798471661159371*^9, 3.798471672270159*^9}, {
   3.798471722201666*^9, 3.798471726630341*^9}, {3.798472231708694*^9, 
   3.79847225226742*^9}},
 CellLabel->
  "In[2018]:=",ExpressionUUID->"4ea0aa80-3406-4355-b491-459121d650ae"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Scalar polarizabilities and moments of unpolarized \
structure functions",
 FontSize->36,
 FontColor->RGBColor[0., 0., 0.7536430914778363]]], "Chapter",
 CellChangeTimes->{{3.7952326449416*^9, 
  3.795232677901415*^9}},ExpressionUUID->"81be46ac-ba24-4a18-a5a8-\
862517042889"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Leading order ",
  FontColor->RGBColor[0.02459754329747463, 0., 0.984771496147097]],
 Cell[BoxData[
  FormBox["\[Pi]N", TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0.02459754329747463, 0., 0.984771496147097],
  ExpressionUUID->"29844a17-f37a-4172-b93e-ce729bb756f5"],
 StyleBox[" - loops",
  FontColor->RGBColor[0.02459754329747463, 0., 0.984771496147097]]
}], "Section",
 CellChangeTimes->{{3.7981794736094007`*^9, 3.79817948307029*^9}, {
  3.798179630517174*^9, 
  3.79817966811273*^9}},ExpressionUUID->"af7637b7-c5ba-4ca1-8e2b-\
cf3b828a647e"],

Cell[CellGroupData[{

Cell["Proton", "Subsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 
  3.7952329848206367`*^9}},ExpressionUUID->"0667e8a0-67f6-4f45-ade4-\
bf6f5805edcb"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["\[Alpha]", "E1"], "+", 
   SubscriptBox["\[Beta]", "M1"]}], 
  TraditionalForm]],ExpressionUUID->"afd768b5-5f4e-45ef-9d3c-6b65c94ac45e"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 
  3.795232970283334*^9}},ExpressionUUID->"0e27a36c-d764-46cd-9817-\
b3b9ab1e4925"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]E1plus\[Beta]M1protonLO", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "44"}], "+", 
             RowBox[{"788", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"1500", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"899", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"215", " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[Mu]", "10"]}]}], ")"}], " ", 
           RowBox[{"ArcTan", "[", 
            FractionBox[
             SqrtBox[
              RowBox[{"4", "-", 
               SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
          RowBox[{"\[Mu]", " ", 
           SqrtBox[
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"406", "-", 
             RowBox[{"737", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"304", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], "-", "4"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"35", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"96", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], 
         RowBox[{"5", "/", "2"}]], "m\[Pi]"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]E1plus\[Beta]M1protonLO", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox["gA", "2"]}], 
        RowBox[{"480", " ", 
         SuperscriptBox["f\[Pi]", "2"], " ", 
         SuperscriptBox["m\[Pi]", "3"], " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "-", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", 
           RowBox[{"6456", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"91068", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"185570", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "-", 
           RowBox[{"138040", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{"47525", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "-", 
           RowBox[{"7749", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "+", 
           RowBox[{"486", " ", 
            SuperscriptBox["\[Mu]", "14"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
        RowBox[{"\[Mu]", " ", 
         SqrtBox[
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1140", "-", 
           RowBox[{"46942", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"91370", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"52795", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"12096", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "-", 
           RowBox[{"972", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], "-", "4"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"275", "-", 
              RowBox[{"945", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"486", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
  3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
  3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
  3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
  3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
  3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
  3.797150072562335*^9}, {3.798285318050137*^9, 3.798285321369491*^9}},
 CellLabel->
  "In[2021]:=",ExpressionUUID->"ec619c7a-3327-43a7-b380-6aae31110f99"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "3"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]E1plus\[Beta]M1protonLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "3"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]E1plus\[Beta]M1protonLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7982853266972647`*^9, 
  3.7982853281208887`*^9}},
 CellLabel->
  "In[2023]:=",ExpressionUUID->"cd63c0fb-ee95-4c10-9c77-370b69a9d985"],

Cell[BoxData["5.097597417920635`"], "Output",
 CellChangeTimes->{{3.79714726758397*^9, 3.797147282176688*^9}, 
   3.797147621798974*^9, {3.797147693535578*^9, 3.797147721136238*^9}, {
   3.797149698783885*^9, 3.797149708590589*^9}, 3.797150074839272*^9, 
   3.797167957109847*^9, 3.797241649519114*^9, 3.7972611994721413`*^9, 
   3.798182564104075*^9, 3.7982853290655327`*^9, 3.798435246030694*^9, 
   3.803301519056121*^9},
 CellLabel->
  "Out[2023]=",ExpressionUUID->"f4b66d20-25eb-40cf-89da-321df61a7dee"],

Cell[BoxData[
 RowBox[{"-", "0.7358784567043005`"}]], "Output",
 CellChangeTimes->{{3.79714726758397*^9, 3.797147282176688*^9}, 
   3.797147621798974*^9, {3.797147693535578*^9, 3.797147721136238*^9}, {
   3.797149698783885*^9, 3.797149708590589*^9}, 3.797150074839272*^9, 
   3.797167957109847*^9, 3.797241649519114*^9, 3.7972611994721413`*^9, 
   3.798182564104075*^9, 3.7982853290655327`*^9, 3.798435246030694*^9, 
   3.803301519057273*^9},
 CellLabel->
  "Out[2024]=",ExpressionUUID->"cd15101f-10c3-4fb2-b452-c6746b23873f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]E1plus\[Beta]M1protonLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["f\[Pi]", "2"], "m\[Pi]"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"11", " ", "\[Pi]"}], "8"], "-", 
        FractionBox[
         RowBox[{"1521", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "64"], "+", 
        FractionBox[
         RowBox[{"32625", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "1024"], "+", 
        RowBox[{"6", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"3", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["9", "20"], " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "67"}], "+", 
           RowBox[{"80", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"29", "+", 
           RowBox[{"210", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]E1plus\[Beta]M1protonLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"480", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["f\[Pi]", "2"], 
        SuperscriptBox["m\[Pi]", "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "\[Pi]"}], "16"], "-", 
        RowBox[{"18", " ", "\[Mu]"}], "+", 
        FractionBox[
         RowBox[{"6477", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "128"], "-", 
        FractionBox[
         RowBox[{"1366515", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "2048"], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1339", "+", 
           RowBox[{"1100", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["7", "10"], " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"313", "+", 
           RowBox[{"2700", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.798285332701398*^9, 3.7982853340026817`*^9}, {3.7984345011042547`*^9, 
   3.798434544329502*^9}, {3.7984348966042128`*^9, 3.798434934430126*^9}, {
   3.798434973069395*^9, 3.7984349735161943`*^9}, {3.798435190640774*^9, 
   3.798435197586751*^9}},
 CellLabel->
  "In[2025]:=",ExpressionUUID->"c4185f31-26ed-41b1-8625-36f20294b316"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["M", "2"], 
   RowBox[{"(", "1", ")"}]], 
  TraditionalForm]],ExpressionUUID->"2be65515-cd7a-4c74-8af0-198e1b1d9651"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233070963728*^9, 
  3.7952330751250143`*^9}},ExpressionUUID->"911876d7-8c85-4e7b-9a1c-\
0472f2a4983c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M21protonLO", "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["gA", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "44"}], "+", 
            RowBox[{"788", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "-", 
            RowBox[{"1500", " ", 
             SuperscriptBox["\[Mu]", "4"]}], "+", 
            RowBox[{"899", " ", 
             SuperscriptBox["\[Mu]", "6"]}], "-", 
            RowBox[{"215", " ", 
             SuperscriptBox["\[Mu]", "8"]}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Mu]", "10"]}]}], ")"}], " ", 
          RowBox[{"ArcTan", "[", 
           FractionBox[
            SqrtBox[
             RowBox[{"4", "-", 
              SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
         RowBox[{"\[Mu]", " ", 
          SqrtBox[
           RowBox[{"4", "-", 
            SuperscriptBox["\[Mu]", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"406", "-", 
            RowBox[{"737", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"304", " ", 
             SuperscriptBox["\[Mu]", "4"]}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Mu]", "6"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"35", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"96", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", "m\[Pi]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "-", 
          SuperscriptBox["\[Mu]", "2"]}], ")"}], 
        RowBox[{"5", "/", "2"}]]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM21protonLO", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"480", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["m\[Pi]", "3"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], 
         RowBox[{"7", "/", "2"}]]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "68"}], "-", 
           RowBox[{"140", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"7532", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"18690", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "-", 
           RowBox[{"14700", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{"5181", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "-", 
           RowBox[{"855", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["\[Mu]", "14"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "-", 
        RowBox[{"\[Mu]", " ", 
         SqrtBox[
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "254"}], "-", 
           RowBox[{"3911", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"9424", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"5709", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"1332", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "-", 
           RowBox[{"108", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"33", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.7971507833806973`*^9, 3.797150792644257*^9}, {
   3.79715092086447*^9, 3.797150942300188*^9}, {3.797150996866817*^9, 
   3.797150998153242*^9}, {3.797151386938292*^9, 3.797151399908066*^9}, 
   3.7971515240843678`*^9, {3.797151820839912*^9, 3.797151837664102*^9}, 
   3.7971518926176367`*^9, {3.7971519499475107`*^9, 3.7971519571719503`*^9}, {
   3.79717074062477*^9, 3.7971707499998903`*^9}, {3.7972299311302032`*^9, 
   3.7972299328753777`*^9}, {3.79723716564188*^9, 3.797237176453991*^9}, {
   3.797237240363912*^9, 3.797237241113233*^9}, {3.79723809774657*^9, 
   3.797238113915249*^9}, 3.797241767018313*^9, {3.797252408202696*^9, 
   3.79725248254529*^9}, {3.797252811835567*^9, 3.797252814278351*^9}, {
   3.797253213865588*^9, 3.797253215139722*^9}, {3.79828534248335*^9, 
   3.7982853440048122`*^9}},
 CellLabel->
  "In[2027]:=",ExpressionUUID->"d45b51cf-4f27-4dc7-a685-fc4f97371401"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "3"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M21protonLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "3"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM21protonLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971507954788313`*^9, 
  3.797150807240527*^9}, {3.797151416905792*^9, 3.797151420948413*^9}, {
  3.797151507226468*^9, 3.7971515155993156`*^9}, {3.797151840768621*^9, 
  3.797151843248855*^9}, {3.797237178499012*^9, 3.797237193765644*^9}, {
  3.797237241569957*^9, 3.79723724177459*^9}, {3.7982853471026154`*^9, 
  3.798285348582799*^9}},
 CellLabel->
  "In[2029]:=",ExpressionUUID->"745749c6-d6d5-417a-b707-ff413cd26503"],

Cell[BoxData["5.097597417920635`"], "Output",
 CellChangeTimes->{3.797238119724463*^9, 3.7972383063732767`*^9, 
  3.797241778385714*^9, 3.797252485059458*^9, 3.79725281654396*^9, 
  3.7972611996218977`*^9, 3.798182564240347*^9, 3.7982853491220284`*^9, 
  3.7984352461113167`*^9, 3.803301519123438*^9},
 CellLabel->
  "Out[2029]=",ExpressionUUID->"76b9f916-5e42-463d-96e5-235e7449e110"],

Cell[BoxData[
 RowBox[{"-", "1.4726555961708039`"}]], "Output",
 CellChangeTimes->{3.797238119724463*^9, 3.7972383063732767`*^9, 
  3.797241778385714*^9, 3.797252485059458*^9, 3.79725281654396*^9, 
  3.7972611996218977`*^9, 3.798182564240347*^9, 3.7982853491220284`*^9, 
  3.7984352461113167`*^9, 3.8033015191246643`*^9},
 CellLabel->
  "Out[2030]=",ExpressionUUID->"0b105397-a185-40c3-a053-8b419e0c82d5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M21protonLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"96", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", "m\[Pi]"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"11", " ", "\[Pi]"}], "8"], "-", 
        FractionBox[
         RowBox[{"1521", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "64"], "+", 
        FractionBox[
         RowBox[{"32625", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "1024"], "+", 
        RowBox[{"6", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"3", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["9", "20"], " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "67"}], "+", 
           RowBox[{"80", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"29", "+", 
           RowBox[{"210", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM21protonLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"480", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["m\[Pi]", "3"], " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"17", " ", "\[Pi]"}], "32"]}], "+", 
        FractionBox[
         RowBox[{"9", " ", "\[Mu]"}], "2"], "-", 
        FractionBox[
         RowBox[{"399", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "256"], "-", 
        FractionBox[
         RowBox[{"246015", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "4096"], "+", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"197", "+", 
           RowBox[{"90", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "5"], " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"199", "+", 
           RowBox[{"990", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797150811192177*^9, 3.797150820887938*^9}, {3.7971511453082247`*^9, 
   3.797151149855842*^9}, {3.797151829731202*^9, 3.797151848723442*^9}, {
   3.797152018039908*^9, 3.797152022445764*^9}, {3.7972371590985928`*^9, 
   3.797237183106867*^9}, {3.7972372422768803`*^9, 3.79723724271968*^9}, {
   3.797238560778853*^9, 3.797238565122839*^9}, {3.797253241050886*^9, 
   3.797253246984729*^9}, {3.798285351866119*^9, 3.798285353052211*^9}},
 CellLabel->
  "In[2031]:=",ExpressionUUID->"4c24119e-2e40-4cd2-b4fa-510c8df13d1a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["M", "1"], 
   RowBox[{"(", "4", ")"}]], 
  TraditionalForm]],ExpressionUUID->"96524b5f-7ada-41e5-935b-dc97303995bb"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233078708194*^9, 
  3.795233085035781*^9}},ExpressionUUID->"8142b827-330d-493c-a9e6-\
441d0cb19e05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M14protonLO", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"], " "}], 
       RowBox[{"720", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["m\[Pi]", "3"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "864"}], "-", 
           RowBox[{"37888", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"432536", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"918540", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"794850", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "-", 
           RowBox[{"349434", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "+", 
           RowBox[{"83037", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "-", 
           RowBox[{"10204", " ", 
            SuperscriptBox["\[Mu]", "14"]}], "+", 
           RowBox[{"510", " ", 
            SuperscriptBox["\[Mu]", "16"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
        RowBox[{"\[Mu]", " ", 
         SqrtBox[
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "13688"}], "+", 
           RowBox[{"331052", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"677110", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"486004", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "-", 
           RowBox[{"160839", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{"25257", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "-", 
           RowBox[{"1530", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{"345", "-", 
              RowBox[{"1024", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"510", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM14protonLO", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"10080", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["m\[Pi]", "5"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], 
         RowBox[{"11", "/", "2"}]]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"600", "+", 
           RowBox[{"164360", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"4305080", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"46803880", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"107022300", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "-", 
           RowBox[{"106400448", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "+", 
           RowBox[{"56901306", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "-", 
           RowBox[{"17697064", " ", 
            SuperscriptBox["\[Mu]", "14"]}], "+", 
           RowBox[{"3218382", " ", 
            SuperscriptBox["\[Mu]", "16"]}], "-", 
           RowBox[{"318440", " ", 
            SuperscriptBox["\[Mu]", "18"]}], "+", 
           RowBox[{"13275", " ", 
            SuperscriptBox["\[Mu]", "20"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "-", 
        RowBox[{"\[Mu]", " ", 
         SqrtBox[
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{"232696", "+", 
           RowBox[{"6936508", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"141609192", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"316292338", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "-", 
           RowBox[{"272049110", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{"117246269", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "-", 
           RowBox[{"27210804", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "+", 
           RowBox[{"3263730", " ", 
            SuperscriptBox["\[Mu]", "14"]}], "-", 
           RowBox[{"159300", " ", 
            SuperscriptBox["\[Mu]", "16"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"9352", "-", 
              RowBox[{"26390", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"13275", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.7971507833806973`*^9, 3.797150792644257*^9}, {
   3.79715092086447*^9, 3.797150942300188*^9}, {3.797150996866817*^9, 
   3.797150998153242*^9}, {3.797151386938292*^9, 3.797151399908066*^9}, 
   3.7971515240843678`*^9, {3.797151820839912*^9, 3.797151837664102*^9}, 
   3.7971518926176367`*^9, {3.7971519499475107`*^9, 3.7971519571719503`*^9}, {
   3.79717074062477*^9, 3.7971707499998903`*^9}, {3.7972299311302032`*^9, 
   3.7972299328753777`*^9}, {3.79723716564188*^9, 3.79723720382129*^9}, {
   3.79723724314695*^9, 3.79723724342544*^9}, 3.797238341853182*^9, {
   3.797238483542946*^9, 3.7972384911194696`*^9}, {3.797238624386647*^9, 
   3.79723862559128*^9}, {3.797249808265587*^9, 3.797249891527072*^9}, {
   3.7972499630594463`*^9, 3.797249968208054*^9}, 3.797253096124525*^9, {
   3.79725329157767*^9, 3.7972533141781597`*^9}, {3.798285358971766*^9, 
   3.7982853602602158`*^9}},
 CellLabel->
  "In[2033]:=",ExpressionUUID->"40c9ea62-1148-434a-9291-79ebc44b7069"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M14protonLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "7"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM14protonLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "7"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971507954788313`*^9, 
  3.797150807240527*^9}, {3.797151416905792*^9, 3.797151420948413*^9}, {
  3.797151507226468*^9, 3.7971515155993156`*^9}, {3.797151840768621*^9, 
  3.797151843248855*^9}, {3.797237178499012*^9, 3.797237244251342*^9}, {
  3.7982853655347*^9, 3.7982853676316757`*^9}},
 CellLabel->
  "In[2035]:=",ExpressionUUID->"d2412cd9-9a0c-4881-8b0a-5f19bdca8389"],

Cell[BoxData["2.9523757345811332`"], "Output",
 CellChangeTimes->{
  3.7972384934452877`*^9, 3.797238667769652*^9, 3.797249973440619*^9, 
   3.797253098736557*^9, 3.797253303580509*^9, 3.797261199689199*^9, {
   3.7972616678596983`*^9, 3.797261696893457*^9}, 3.798182564308333*^9, 
   3.798285368532021*^9, 3.798435246199079*^9, 3.803301519192689*^9},
 CellLabel->
  "Out[2035]=",ExpressionUUID->"60b1be50-2eb0-481d-9e11-672462dfdde2"],

Cell[BoxData[
 RowBox[{"-", "1.1558424949413137`"}]], "Output",
 CellChangeTimes->{
  3.7972384934452877`*^9, 3.797238667769652*^9, 3.797249973440619*^9, 
   3.797253098736557*^9, 3.797253303580509*^9, 3.797261199689199*^9, {
   3.7972616678596983`*^9, 3.797261696893457*^9}, 3.798182564308333*^9, 
   3.798285368532021*^9, 3.798435246199079*^9, 3.803301519194118*^9},
 CellLabel->
  "Out[2036]=",ExpressionUUID->"d6fa4393-e866-4f9d-a003-b2592a4878b2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M14protonLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"], " "}], 
       RowBox[{"720", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["m\[Pi]", "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"81", " ", "\[Pi]"}], "32"], "-", 
        RowBox[{"56", " ", "\[Mu]"}], "+", 
        FractionBox[
         RowBox[{"29145", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "256"], "-", 
        FractionBox[
         RowBox[{"4670925", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "4096"], "-", 
        RowBox[{
         FractionBox["96", "5"], " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"160", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["3", "4"], " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1501", "+", 
           RowBox[{"1380", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM14protonLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"10080", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["m\[Pi]", "5"], " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"225", " ", "\[Pi]"}], "128"], "-", 
        RowBox[{"229", " ", "\[Mu]"}], "+", 
        FractionBox[
         RowBox[{"495555", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "1024"], "-", 
        RowBox[{"7542", " ", 
         SuperscriptBox["\[Mu]", "3"]}], "+", 
        FractionBox[
         RowBox[{"217523775", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "16384"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"38771", "+", 
           RowBox[{"37408", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797150811192177*^9, 3.797150820887938*^9}, {3.7971511453082247`*^9, 
   3.797151149855842*^9}, {3.797151829731202*^9, 3.797151848723442*^9}, {
   3.797152018039908*^9, 3.797152022445764*^9}, {3.7972371590985928`*^9, 
   3.79723721309359*^9}, {3.797237244706801*^9, 3.797237245401925*^9}, {
   3.797238601993944*^9, 3.797238635306584*^9}, {3.7972533315434437`*^9, 
   3.797253336474193*^9}, 3.7972616058325777`*^9, {3.797261652924284*^9, 
   3.797261657728059*^9}, {3.798285370700932*^9, 3.798285372132841*^9}},
 CellLabel->
  "In[2037]:=",ExpressionUUID->"de414ba6-cd89-4abc-8c02-5114eea01227"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Alpha]", "L"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"b5c54bfe-cd3b-404e-8848-0e98a917947e"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233078708194*^9, 3.795233085035781*^9}, {3.798182703836363*^9, 
  3.79818274905904*^9}, {3.798183616817232*^9, 
  3.798183616817327*^9}},ExpressionUUID->"fd8a32c9-5cbb-4cc5-96df-\
ee4d38231c7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]LprotonLO", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"], " "}], 
       RowBox[{"1440", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["m\[Pi]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "496"}], "-", 
           RowBox[{"11596", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"91796", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"167484", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"134610", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "-", 
           RowBox[{"56718", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "+", 
           RowBox[{"13117", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "-", 
           RowBox[{"1582", " ", 
            SuperscriptBox["\[Mu]", "14"]}], "+", 
           RowBox[{"78", " ", 
            SuperscriptBox["\[Mu]", "16"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
        RowBox[{"\[Mu]", " ", 
         SqrtBox[
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10648"}], "+", 
           RowBox[{"141550", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"241775", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"161138", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "-", 
           RowBox[{"51252", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{"7854", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "-", 
           RowBox[{"468", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"4", "-", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{"85", "-", 
              RowBox[{"178", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"78", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]LprotonLO", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox["gA", "2"], " "}], 
        RowBox[{"10080", " ", 
         SuperscriptBox["f\[Pi]", "2"], " ", 
         SuperscriptBox["m\[Pi]", "5"], " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "-", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], 
          RowBox[{"11", "/", "2"}]]}]]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1656"}], "+", 
           RowBox[{"13932", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"349802", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"2940896", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"5994450", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "-", 
           RowBox[{"5604984", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "+", 
           RowBox[{"2887038", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "-", 
           RowBox[{"875622", " ", 
            SuperscriptBox["\[Mu]", "14"]}], "+", 
           RowBox[{"156411", " ", 
            SuperscriptBox["\[Mu]", "16"]}], "-", 
           RowBox[{"15270", " ", 
            SuperscriptBox["\[Mu]", "18"]}], "+", 
           RowBox[{"630", " ", 
            SuperscriptBox["\[Mu]", "20"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
        RowBox[{"\[Mu]", " ", 
         SqrtBox[
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1688"}], "+", 
           RowBox[{"652408", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"8963240", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"17478171", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "-", 
           RowBox[{"14108088", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{"5862363", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "-", 
           RowBox[{"1328832", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "+", 
           RowBox[{"156780", " ", 
            SuperscriptBox["\[Mu]", "14"]}], "-", 
           RowBox[{"7560", " ", 
            SuperscriptBox["\[Mu]", "16"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], "-", "4"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"217", "-", 
              RowBox[{"470", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"210", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.7971507833806973`*^9, 3.797150792644257*^9}, {
   3.79715092086447*^9, 3.797150942300188*^9}, {3.797150996866817*^9, 
   3.797150998153242*^9}, {3.797151386938292*^9, 3.797151399908066*^9}, 
   3.7971515240843678`*^9, {3.7972607467206497`*^9, 3.797260756328133*^9}, {
   3.7982853802640133`*^9, 3.798285381511952*^9}},
 CellLabel->
  "In[2039]:=",ExpressionUUID->"37a368cf-41d6-49ab-948a-35ee62c52678"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]LprotonLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "7"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]LprotonLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "7"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971507954788313`*^9, 
  3.797150807240527*^9}, {3.797151416905792*^9, 3.797151420948413*^9}, {
  3.797151507226468*^9, 3.7971515155993156`*^9}, {3.798285384891927*^9, 
  3.7982853867517853`*^9}},
 CellLabel->
  "In[2041]:=",ExpressionUUID->"c3918af3-f713-45ab-b74c-7a60cf8d0314"],

Cell[BoxData["2.21559859511463`"], "Output",
 CellChangeTimes->{3.797254520037915*^9, 3.797260763928711*^9, 
  3.797261199548437*^9, 3.7972629277985573`*^9, 3.798182329462858*^9, 
  3.798182564165915*^9, 3.798285387433055*^9, 3.798435246271328*^9, 
  3.803301519271976*^9},
 CellLabel->
  "Out[2041]=",ExpressionUUID->"1944d66b-ded7-426f-9f11-1242ade775b3"],

Cell[BoxData[
 RowBox[{"-", "1.6182042860721992`"}]], "Output",
 CellChangeTimes->{3.797254520037915*^9, 3.797260763928711*^9, 
  3.797261199548437*^9, 3.7972629277985573`*^9, 3.798182329462858*^9, 
  3.798182564165915*^9, 3.798285387433055*^9, 3.798435246271328*^9, 
  3.8033015192732353`*^9},
 CellLabel->
  "Out[2042]=",ExpressionUUID->"2dc908ca-98d7-4a1a-b599-2d76b50035d5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]LprotonLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"1440", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["f\[Pi]", "2"], 
        SuperscriptBox["m\[Pi]", "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"93", " ", "\[Pi]"}], "32"], "-", 
        FractionBox[
         RowBox[{"89", " ", "\[Mu]"}], "2"], "+", 
        FractionBox[
         RowBox[{"18231", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "256"], "-", 
        FractionBox[
         RowBox[{"1880805", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "4096"], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"44", "+", 
           RowBox[{"51", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["3", "10"], " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "129"}], "+", 
           RowBox[{"3560", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]LprotonLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"], " "}], 
       RowBox[{"1440", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["m\[Pi]", "5"], " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"621", " ", "\[Pi]"}], "896"]}], "+", 
        FractionBox[
         RowBox[{"13", " ", "\[Mu]"}], "14"], "+", 
        FractionBox[
         RowBox[{"4995", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "1024"], "-", 
        FractionBox[
         RowBox[{"669", " ", 
          SuperscriptBox["\[Mu]", "3"]}], "7"], "+", 
        FractionBox[
         RowBox[{"2517315", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "16384"], "+", 
        RowBox[{
         FractionBox["9", "35"], " ", 
         RowBox[{"(", 
          RowBox[{"3823", "+", 
           RowBox[{"4340", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Mu]", "5"]}]}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797150811192177*^9, 3.797150820887938*^9}, {3.7971511453082247`*^9, 
   3.797151149855842*^9}, {3.797261048727621*^9, 3.797261055122148*^9}, {
   3.7981824304046507`*^9, 3.798182436714628*^9}, {3.798285390236703*^9, 
   3.798285391611951*^9}, {3.798434446335341*^9, 3.798434472911656*^9}},
 CellLabel->
  "In[2043]:=",ExpressionUUID->"edf7ca8e-8162-467d-aef9-d042a67f7730"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"check", " ", "that", " ", 
    FormBox[
     RowBox[{
      SubscriptBox["\[Alpha]", "L"], "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["M", "2"], 
         RowBox[{
          RowBox[{"(", "1", ")"}], "'"}]], "(", "0", ")"}], "-", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["M", "1"], 
         RowBox[{
          RowBox[{"(", "2", ")"}], "'"}]], "(", "0", ")"}], "+", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["M", "1"], 
         RowBox[{"(", "4", ")"}]], "(", "0", ")"}]}]}],
     TraditionalForm]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Alpha]LprotonLO", "-", 
    RowBox[{"(", 
     RowBox[{
     "slopeM21protonLO", "-", "slope\[Alpha]E1plus\[Beta]M1protonLO", "+", 
      "M14protonLO"}], ")"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.798182583945219*^9, 3.798182654868711*^9}, {
  3.798182796870417*^9, 3.798182805175395*^9}, {3.798183622913781*^9, 
  3.798183637988439*^9}, {3.798285393824242*^9, 3.798285398167132*^9}},
 CellLabel->
  "In[2045]:=",ExpressionUUID->"8c9bbcea-4dac-4808-8ac0-6d4ecb36755c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7981826553687687`*^9, 3.798285398779088*^9, 
  3.798435246337759*^9, 3.803301519363649*^9},
 CellLabel->
  "Out[2045]=",ExpressionUUID->"57de5c20-d588-47d0-8764-b7fac1766715"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SubscriptBox["T", "1"], "(", 
    RowBox[{"0", ",", 
     SuperscriptBox["Q", "2"]}], ")"}], 
   RowBox[{"4", "\[Pi]", " ", 
    SuperscriptBox["Q", "2"]}]], 
  TraditionalForm]],ExpressionUUID->"ceba4120-4dce-4de1-b77d-20fa5e270328"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233078708194*^9, 3.795233085035781*^9}, {3.798182703836363*^9, 
  3.79818274905904*^9}, {3.798183616817232*^9, 3.798183616817327*^9}, {
  3.7985381796907*^9, 3.798538184358884*^9}, {3.7985392575732327`*^9, 
  3.798539274116294*^9}, {3.798539318372796*^9, 3.798539328690769*^9}, {
  3.7985402959642153`*^9, 3.798540322430277*^9}, {3.798540362395853*^9, 
  3.7985403763020887`*^9}, {3.803301405875455*^9, 
  3.803301405875514*^9}},ExpressionUUID->"70fe069c-00bf-4676-bee9-\
fb9396d4d117"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]M1protonLO", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"192", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", "m\[Pi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"492", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"942", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"424", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["\[Mu]", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"492", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"942", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"424", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "-", 
           RowBox[{"54", " ", 
            SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["\[Mu]", "2"]}], 
           RowBox[{"\[Mu]", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}]]}]], "]"}]}], "+", 
        RowBox[{"\[Mu]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "127"}], "+", 
           RowBox[{"235", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"54", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "72"}], "+", 
              RowBox[{"418", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"316", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"54", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Beta]M1protonLO", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"1920", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], 
         RowBox[{"5", "/", "2"}]], " ", 
        SuperscriptBox["m\[Pi]", "3"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"2880", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"6770", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"4310", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "-", 
           RowBox[{"1059", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "+", 
           RowBox[{"90", " ", 
            SuperscriptBox["\[Mu]", "12"]}]}], ")"}], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["\[Mu]", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"2880", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"6770", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"4310", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "-", 
           RowBox[{"1059", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "+", 
           RowBox[{"90", " ", 
            SuperscriptBox["\[Mu]", "12"]}]}], ")"}], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["\[Mu]", "2"]}], 
           RowBox[{"\[Mu]", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}]]}]], "]"}]}], "+", 
        RowBox[{"\[Mu]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{"138", "+", 
           RowBox[{"2947", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"6850", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"2976", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "-", 
           RowBox[{"360", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"20", "-", 
              RowBox[{"159", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"90", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797150300695022*^9, 3.797150311164953*^9}, {
   3.7971504311122303`*^9, 3.79715047923517*^9}, 3.797150598895364*^9, {
   3.797261850174395*^9, 3.7972618630038557`*^9}, {3.798285405089939*^9, 
   3.798285406152328*^9}, {3.798540496870533*^9, 3.798540500112439*^9}, {
   3.798540532795104*^9, 3.798540559925563*^9}, {3.798540692949031*^9, 
   3.798540702633524*^9}, {3.798540957955739*^9, 3.798540971413772*^9}, {
   3.798541003839426*^9, 3.798541004346805*^9}, {3.798541402247843*^9, 
   3.798541402859611*^9}, {3.7985422448441057`*^9, 3.798542253178232*^9}},
 CellLabel->
  "In[2046]:=",ExpressionUUID->"5b1e8413-3e20-4470-a8a9-8afbe6cef0d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "3"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]M1protonLO", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "3"]}], "/.", 
     "constants"}], "//", "Chop"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"slope\[Beta]M1protonLO", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", 
     "constants"}], "//", "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.797150315360083*^9, 
  3.797150317329265*^9}, {3.79828540876005*^9, 3.79828541013922*^9}, {
  3.798540503955022*^9, 3.798540508046927*^9}, {3.7985405603891582`*^9, 
  3.7985405607826777`*^9}, {3.798541404167931*^9, 3.798541404948621*^9}, {
  3.803301457786549*^9, 3.803301461413046*^9}},
 CellLabel->
  "In[2048]:=",ExpressionUUID->"87baab5d-6160-4b76-9770-2b3564c57e76"],

Cell[BoxData[
 RowBox[{"-", "1.8326588196733036`"}]], "Output",
 CellChangeTimes->{3.798541009430497*^9, 3.7985414077791452`*^9, 
  3.7985422561767883`*^9, 3.803301519440146*^9},
 CellLabel->
  "Out[2048]=",ExpressionUUID->"14c744a6-a217-4478-9318-32162c80efa2"],

Cell[BoxData[
 RowBox[{"-", "0.057536066464341194`"}]], "Output",
 CellChangeTimes->{3.798541009430497*^9, 3.7985414077791452`*^9, 
  3.7985422561767883`*^9, 3.803301519444172*^9},
 CellLabel->
  "Out[2049]=",ExpressionUUID->"9939643e-1e18-4f82-b6d4-d956f7b8fd62"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]M1protonLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", "m\[Pi]", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox["\[Pi]", "6"], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"4", " ", 
             RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], " ", "\[Mu]"}], 
         "-", 
         FractionBox[
          RowBox[{"327", " ", "\[Pi]", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "16"], "+", 
         RowBox[{
          FractionBox["1", "9"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "121"}], "-", 
            RowBox[{"600", " ", 
             RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Mu]", "3"]}], "+", 
         FractionBox[
          RowBox[{"8085", " ", "\[Pi]", " ", 
           SuperscriptBox["\[Mu]", "4"]}], "256"], "+", 
         RowBox[{
          FractionBox["1", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "151"}], "+", 
            RowBox[{"180", " ", 
             RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Mu]", "5"]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "\[Mu]", "]"}], "6"],
          SeriesData[$CellContext`\[Mu], 0, {}, 0, 6, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Mu], 0, {
         Rational[1, 6] Pi, 3 (7 + 4 Log[$CellContext`\[Mu]]), 
          Rational[-327, 16] Pi, 
          Rational[1, 9] (-121 - 600 Log[$CellContext`\[Mu]]), 
          Rational[8085, 256] Pi, 
          Rational[1, 5] (-151 + 180 Log[$CellContext`\[Mu]])}, 0, 6, 1],
        Editable->False], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Beta]M1protonLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["m\[Pi]", "3"], " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["\[Pi]", "20"]}], "+", 
        FractionBox[
         RowBox[{"6", " ", "\[Mu]"}], "5"], "-", 
        FractionBox[
         RowBox[{"17", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "32"], "+", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"77", "+", 
           RowBox[{"32", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Mu]", "3"]}], "-", 
        FractionBox[
         RowBox[{"12455", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "512"], "-", 
        RowBox[{
         FractionBox["2", "25"], " ", 
         RowBox[{"(", 
          RowBox[{"253", "+", 
           RowBox[{"1060", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Mu]", "5"]}]}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.79715032035968*^9, 3.797150330537304*^9}, {3.797150670214374*^9, 
   3.797150674651264*^9}, {3.797150729587229*^9, 3.797150733659246*^9}, {
   3.798285413165906*^9, 3.798285414597283*^9}, {3.798540516214362*^9, 
   3.798540529612792*^9}, {3.79854056132911*^9, 3.798540561995532*^9}, 
   3.798541436168735*^9, {3.798542171407057*^9, 3.798542197213393*^9}, {
   3.7985456605369883`*^9, 3.798545667579165*^9}, {3.798545703864716*^9, 
   3.798545705851351*^9}, {3.798545779870562*^9, 3.798545788987303*^9}},
 CellLabel->
  "In[2050]:=",ExpressionUUID->"f2fd5fd3-a181-4e0f-8b21-7a25f181a8df"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Neutron", "Subsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 
  3.795232990036476*^9}},ExpressionUUID->"f369d724-a0aa-42fb-95cb-\
d91731f34d3e"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["\[Alpha]", "E1"], "+", 
   SubscriptBox["\[Beta]", "M1"]}], 
  TraditionalForm]],ExpressionUUID->"b2cc216f-5bf0-494e-b8c7-ee7c78e2a8e6"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 
  3.795232970283334*^9}},ExpressionUUID->"20e56a57-a79b-452d-a01d-\
56039f538a1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]E1plus\[Beta]M1neutronLO", "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["gA", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"44", "-", 
            RowBox[{"86", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["\[Mu]", "4"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
          RowBox[{"ArcTan", "[", 
           FractionBox[
            SqrtBox[
             RowBox[{"4", "-", 
              SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
         RowBox[{"3", " ", "\[Mu]", " ", 
          SqrtBox[
           RowBox[{"4", "-", 
            SuperscriptBox["\[Mu]", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            SuperscriptBox["\[Mu]", "2"], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"48", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", "m\[Pi]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "-", 
          SuperscriptBox["\[Mu]", "2"]}], ")"}], 
        RowBox[{"5", "/", "2"}]]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]E1plus\[Beta]M1neutronLO", "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["gA", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SqrtBox[
           RowBox[{"4", "-", 
            SuperscriptBox["\[Mu]", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", 
            RowBox[{"1824", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "-", 
            RowBox[{"3530", " ", 
             SuperscriptBox["\[Mu]", "4"]}], "+", 
            RowBox[{"1750", " ", 
             SuperscriptBox["\[Mu]", "6"]}], "-", 
            RowBox[{"350", " ", 
             SuperscriptBox["\[Mu]", "8"]}], "+", 
            RowBox[{"25", " ", 
             SuperscriptBox["\[Mu]", "10"]}]}], ")"}], " ", 
          RowBox[{"ArcTan", "[", 
           FractionBox[
            SqrtBox[
             RowBox[{"4", "-", 
              SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
         RowBox[{"\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2812", "-", 
            RowBox[{"4942", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"1551", " ", 
             SuperscriptBox["\[Mu]", "4"]}], "-", 
            RowBox[{"150", " ", 
             SuperscriptBox["\[Mu]", "6"]}], "+", 
            RowBox[{"150", " ", 
             SuperscriptBox["\[Mu]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
             RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"1440", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", 
       SuperscriptBox["m\[Pi]", "3"], " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"]}]]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797150300695022*^9, 3.797150311164953*^9}, {
   3.7971504311122303`*^9, 3.79715047923517*^9}, 3.797150598895364*^9, {
   3.797261850174395*^9, 3.7972618630038557`*^9}, {3.798285405089939*^9, 
   3.798285406152328*^9}},
 CellLabel->
  "In[2052]:=",ExpressionUUID->"b2384acb-b044-4aef-8b0b-b64760713f92"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "3"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]E1plus\[Beta]M1neutronLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "3"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]E1plus\[Beta]M1neutronLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.797150315360083*^9, 
  3.797150317329265*^9}, {3.79828540876005*^9, 3.79828541013922*^9}},
 CellLabel->
  "In[2054]:=",ExpressionUUID->"ba6e4c1a-a4e3-403d-becf-e0e9c051c574"],

Cell[BoxData["8.27906189504956`"], "Output",
 CellChangeTimes->{3.797150602382739*^9, 3.797241654207651*^9, 
  3.797261199755496*^9, 3.79726186489038*^9, 3.798182564381325*^9, 
  3.798285410814975*^9, 3.798435246393437*^9, 3.803301519555938*^9},
 CellLabel->
  "Out[2054]=",ExpressionUUID->"02bd9424-ef3a-4d19-aa91-f278f3353609"],

Cell[BoxData[
 RowBox[{"-", "1.221404579793369`"}]], "Output",
 CellChangeTimes->{3.797150602382739*^9, 3.797241654207651*^9, 
  3.797261199755496*^9, 3.79726186489038*^9, 3.798182564381325*^9, 
  3.798285410814975*^9, 3.798435246393437*^9, 3.8033015195584097`*^9},
 CellLabel->
  "Out[2055]=",ExpressionUUID->"1a9d583f-be0d-4d73-a348-f082fa3dab59"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]E1plus\[Beta]M1neutronLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["f\[Pi]", "2"], "m\[Pi]"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"11", " ", "\[Pi]"}], "16"], "-", 
        FractionBox[
         RowBox[{"117", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "128"], "+", 
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["\[Mu]", "3"]}], "6"], "-", 
        FractionBox[
         RowBox[{"375", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "2048"], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "10"], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"12", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]E1plus\[Beta]M1neutronLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"1440", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["f\[Pi]", "2"], 
        SuperscriptBox["m\[Pi]", "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"9", " ", "\[Pi]"}], "16"], "-", 
        FractionBox[
         RowBox[{"89", " ", "\[Mu]"}], "2"], "+", 
        FractionBox[
         RowBox[{"5535", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "128"], "-", 
        FractionBox[
         RowBox[{"92265", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "2048"], "+", 
        FractionBox[
         RowBox[{"1209", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "20"], "+", 
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"150", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.79715032035968*^9, 3.797150330537304*^9}, {3.797150670214374*^9, 
   3.797150674651264*^9}, {3.797150729587229*^9, 3.797150733659246*^9}, {
   3.798285413165906*^9, 3.798285414597283*^9}},
 CellLabel->
  "In[2056]:=",ExpressionUUID->"539a398c-5f17-4d0c-8ed0-e101d72cafec"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["M", "2"], 
   RowBox[{"(", "1", ")"}]], 
  TraditionalForm]],ExpressionUUID->"8e9d72bf-db73-49c2-892a-458d3d314cc8"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233070963728*^9, 
  3.7952330751250143`*^9}},ExpressionUUID->"2641434a-67d6-4ff7-9e42-\
614a46e4d007"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M21neutronLO", "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["gA", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"44", "-", 
            RowBox[{"86", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["\[Mu]", "4"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
          RowBox[{"ArcTan", "[", 
           FractionBox[
            SqrtBox[
             RowBox[{"4", "-", 
              SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
         RowBox[{"3", " ", "\[Mu]", " ", 
          SqrtBox[
           RowBox[{"4", "-", 
            SuperscriptBox["\[Mu]", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            SuperscriptBox["\[Mu]", "2"], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"48", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", "m\[Pi]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "-", 
          SuperscriptBox["\[Mu]", "2"]}], ")"}], 
        RowBox[{"5", "/", "2"}]]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM21neutronLO", "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["gA", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "68"}], "+", 
            RowBox[{"412", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "-", 
            RowBox[{"710", " ", 
             SuperscriptBox["\[Mu]", "4"]}], "+", 
            RowBox[{"350", " ", 
             SuperscriptBox["\[Mu]", "6"]}], "-", 
            RowBox[{"70", " ", 
             SuperscriptBox["\[Mu]", "8"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Mu]", "10"]}]}], ")"}], " ", 
          RowBox[{"ArcTan", "[", 
           FractionBox[
            SqrtBox[
             RowBox[{"4", "-", 
              SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "-", 
         RowBox[{"\[Mu]", " ", 
          SqrtBox[
           RowBox[{"4", "-", 
            SuperscriptBox["\[Mu]", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"162", "-", 
            RowBox[{"307", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"101", " ", 
             SuperscriptBox["\[Mu]", "4"]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Mu]", "6"]}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Mu]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
             RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"480", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", 
       SuperscriptBox["m\[Pi]", "3"], " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "-", 
          SuperscriptBox["\[Mu]", "2"]}], ")"}], 
        RowBox[{"7", "/", "2"}]]}]]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.7971507833806973`*^9, 3.797150792644257*^9}, {
   3.79715092086447*^9, 3.797150942300188*^9}, {3.797150996866817*^9, 
   3.797150998153242*^9}, {3.797151386938292*^9, 3.797151399908066*^9}, 
   3.7971515240843678`*^9, {3.797151820839912*^9, 3.797151837664102*^9}, 
   3.7971518926176367`*^9, {3.7971519499475107`*^9, 3.7971519571719503`*^9}, {
   3.79717074062477*^9, 3.7971707499998903`*^9}, {3.7972299311302032`*^9, 
   3.7972299328753777`*^9}, {3.79723716564188*^9, 3.797237176453991*^9}, 
   3.797238328341963*^9, {3.7972384609629803`*^9, 3.797238468983203*^9}, 
   3.797241804164268*^9, {3.797252951504999*^9, 3.797252988832027*^9}, {
   3.79725336137395*^9, 3.7972533650958853`*^9}, {3.7982854216632223`*^9, 
   3.798285422710808*^9}},
 CellLabel->
  "In[2058]:=",ExpressionUUID->"1ae9102a-39e8-4c59-8a2f-9bc09a3d04d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "3"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M21neutronLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "3"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM21neutronLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971507954788313`*^9, 
  3.797150807240527*^9}, {3.797151416905792*^9, 3.797151420948413*^9}, {
  3.797151507226468*^9, 3.7971515155993156`*^9}, {3.797151840768621*^9, 
  3.797151843248855*^9}, {3.797237178499012*^9, 3.797237193765644*^9}, {
  3.798285425237064*^9, 3.798285426854274*^9}},
 CellLabel->
  "In[2060]:=",ExpressionUUID->"3f364389-3d6a-4644-befa-853c1129e414"],

Cell[BoxData["8.27906189504956`"], "Output",
 CellChangeTimes->{3.797238501218549*^9, 3.7972418065875053`*^9, 
  3.7972529912012157`*^9, 3.797261199892061*^9, 3.798182564513392*^9, 
  3.79828542759766*^9, 3.798435246463475*^9, 3.803301519646455*^9},
 CellLabel->
  "Out[2060]=",ExpressionUUID->"1ad445b4-02b6-4324-92b7-5017fe5d03b0"],

Cell[BoxData[
 RowBox[{"-", "2.3684329555012633`"}]], "Output",
 CellChangeTimes->{3.797238501218549*^9, 3.7972418065875053`*^9, 
  3.7972529912012157`*^9, 3.797261199892061*^9, 3.798182564513392*^9, 
  3.79828542759766*^9, 3.798435246463475*^9, 3.80330151964951*^9},
 CellLabel->
  "Out[2061]=",ExpressionUUID->"ca124c42-318a-427c-afd9-d6f67f4bade2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M21neutronLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", "m\[Pi]"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"11", " ", "\[Pi]"}], "16"], "-", 
        FractionBox[
         RowBox[{"117", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "128"], "+", 
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["\[Mu]", "3"]}], "6"], "-", 
        FractionBox[
         RowBox[{"375", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "2048"], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "10"], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"12", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM21neutronLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"], " "}], 
       RowBox[{"480", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["m\[Pi]", "3"], " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"17", " ", "\[Pi]"}], "32"]}], "-", 
        RowBox[{"2", " ", "\[Mu]"}], "+", 
        FractionBox[
         RowBox[{"705", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "256"], "-", 
        FractionBox[
         RowBox[{"12255", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "4096"], "+", 
        FractionBox[
         RowBox[{"79", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "20"], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"60", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797150811192177*^9, 3.797150820887938*^9}, {3.7971511453082247`*^9, 
   3.797151149855842*^9}, {3.797151829731202*^9, 3.797151848723442*^9}, {
   3.797152018039908*^9, 3.797152022445764*^9}, {3.7972371590985928`*^9, 
   3.797237183106867*^9}, {3.797238758076818*^9, 3.797238763799973*^9}, {
   3.797253395727688*^9, 3.797253400027082*^9}, {3.798285430013611*^9, 
   3.798285431351458*^9}},
 CellLabel->
  "In[2062]:=",ExpressionUUID->"e972b125-e33d-4cd1-b6be-d8ca48c18536"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["M", "1"], 
   RowBox[{"(", "4", ")"}]], 
  TraditionalForm]],ExpressionUUID->"7b445b98-1549-4fa1-afc8-e44e3a2c64cc"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233078708194*^9, 
  3.795233085035781*^9}},ExpressionUUID->"47f33478-b527-4b71-8350-\
44ecb8ba2ea0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M14neutronLO", "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["gA", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "432"}], "-", 
            RowBox[{"3864", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"9428", " ", 
             SuperscriptBox["\[Mu]", "4"]}], "-", 
            RowBox[{"6300", " ", 
             SuperscriptBox["\[Mu]", "6"]}], "+", 
            RowBox[{"1890", " ", 
             SuperscriptBox["\[Mu]", "8"]}], "-", 
            RowBox[{"270", " ", 
             SuperscriptBox["\[Mu]", "10"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Mu]", "12"]}]}], ")"}], " ", 
          RowBox[{"ArcTan", "[", 
           FractionBox[
            SqrtBox[
             RowBox[{"4", "-", 
              SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
         RowBox[{"5", " ", "\[Mu]", " ", 
          SqrtBox[
           RowBox[{"4", "-", 
            SuperscriptBox["\[Mu]", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1304"}], "+", 
            RowBox[{"2768", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "-", 
            RowBox[{"1356", " ", 
             SuperscriptBox["\[Mu]", "4"]}], "+", 
            RowBox[{"261", " ", 
             SuperscriptBox["\[Mu]", "6"]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Mu]", "8"]}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Mu]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
             RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"720", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", 
       SuperscriptBox["m\[Pi]", "3"], " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "-", 
          SuperscriptBox["\[Mu]", "2"]}], ")"}], 
        RowBox[{"9", "/", "2"}]]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM14neutronLO", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"], " "}], 
       RowBox[{"2520", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["m\[Pi]", "5"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], 
         RowBox[{"11", "/", "2"}]]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"150", "+", 
           RowBox[{"18860", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"85055", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"252385", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"210210", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "-", 
           RowBox[{"84084", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "+", 
           RowBox[{"18018", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "-", 
           RowBox[{"2002", " ", 
            SuperscriptBox["\[Mu]", "14"]}], "+", 
           RowBox[{"91", " ", 
            SuperscriptBox["\[Mu]", "16"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "-", 
        RowBox[{"\[Mu]", " ", 
         SqrtBox[
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{"53054", "+", 
           RowBox[{"299633", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"769346", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"499976", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "-", 
           RowBox[{"145600", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{"20202", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "-", 
           RowBox[{"1092", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "+", 
           RowBox[{"1092", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], "5"], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.7971507833806973`*^9, 3.797150792644257*^9}, {
   3.79715092086447*^9, 3.797150942300188*^9}, {3.797150996866817*^9, 
   3.797150998153242*^9}, {3.797151386938292*^9, 3.797151399908066*^9}, 
   3.7971515240843678`*^9, {3.797151820839912*^9, 3.797151837664102*^9}, 
   3.7971518926176367`*^9, {3.7971519499475107`*^9, 3.7971519571719503`*^9}, {
   3.79717074062477*^9, 3.7971707499998903`*^9}, {3.7972299311302032`*^9, 
   3.7972299328753777`*^9}, {3.79723716564188*^9, 3.79723720382129*^9}, {
   3.797238354754169*^9, 3.797238360218483*^9}, {3.797238450866811*^9, 
   3.797238476616335*^9}, {3.797249985808179*^9, 3.7972499961709414`*^9}, {
   3.797253156887477*^9, 3.7972531600462418`*^9}, {3.797253424923545*^9, 
   3.7972534291080837`*^9}, {3.7982854379122877`*^9, 3.7982854395125933`*^9}},
 
 CellLabel->
  "In[2064]:=",ExpressionUUID->"5c6115ee-c738-4318-b4bc-dbbcde6dfd3a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M14neutronLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "7"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM14neutronLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "7"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971507954788313`*^9, 
  3.797150807240527*^9}, {3.797151416905792*^9, 3.797151420948413*^9}, {
  3.797151507226468*^9, 3.7971515155993156`*^9}, {3.797151840768621*^9, 
  3.797151843248855*^9}, {3.797237178499012*^9, 3.797237221201735*^9}, {
  3.798285441817725*^9, 3.7982854432138557`*^9}},
 CellLabel->
  "In[2066]:=",ExpressionUUID->"88c1641a-403c-4780-9c9e-11e437e89ae3"],

Cell[BoxData["4.256278187033118`"], "Output",
 CellChangeTimes->{3.797238507160269*^9, 3.797249998453321*^9, 
  3.797253161951932*^9, 3.79726119995391*^9, 3.798182564579033*^9, 
  3.798285443609631*^9, 3.7984352465443068`*^9, 3.803301519733591*^9},
 CellLabel->
  "Out[2066]=",ExpressionUUID->"58671e70-fe8d-41f3-8221-9ff998ac53ee"],

Cell[BoxData[
 RowBox[{"-", "1.7283815341731656`"}]], "Output",
 CellChangeTimes->{3.797238507160269*^9, 3.797249998453321*^9, 
  3.797253161951932*^9, 3.79726119995391*^9, 3.798182564579033*^9, 
  3.798285443609631*^9, 3.7984352465443068`*^9, 3.803301519735338*^9},
 CellLabel->
  "Out[2067]=",ExpressionUUID->"82cd7def-ac0e-4bdd-850f-d41d2fea0878"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M14neutronLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"], " "}], 
       RowBox[{"720", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["m\[Pi]", "3"], " "}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"81", " ", "\[Pi]"}], "32"], "-", 
        RowBox[{"28", " ", "\[Mu]"}], "+", 
        FractionBox[
         RowBox[{"6525", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "256"], "-", 
        FractionBox[
         RowBox[{"113925", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "4096"], "+", 
        FractionBox[
         RowBox[{"192", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "5"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"30", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM14neutronLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"], " "}], 
       RowBox[{"2520", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["m\[Pi]", "5"], " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"225", " ", "\[Pi]"}], "512"], "-", 
        FractionBox[
         RowBox[{"209", " ", "\[Mu]"}], "4"], "+", 
        FractionBox[
         RowBox[{"228795", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "4096"], "-", 
        FractionBox[
         RowBox[{"1653", " ", 
          SuperscriptBox["\[Mu]", "3"]}], "4"], "+", 
        FractionBox[
         RowBox[{"21341775", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "65536"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"364", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797150811192177*^9, 3.797150820887938*^9}, {3.7971511453082247`*^9, 
   3.797151149855842*^9}, {3.797151829731202*^9, 3.797151848723442*^9}, {
   3.797152018039908*^9, 3.797152022445764*^9}, {3.7972371590985928`*^9, 
   3.79723721309359*^9}, {3.797238802995185*^9, 3.797238808489698*^9}, {
   3.7972534476361237`*^9, 3.7972534540335073`*^9}, {3.798285445476817*^9, 
   3.798285446623391*^9}},
 CellLabel->
  "In[2068]:=",ExpressionUUID->"c2b2173b-a4ad-4dde-bc29-d37d0ba116e5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Alpha]", "L"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"88dc1843-545e-494d-95a0-f130a69f0209"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233078708194*^9, 3.795233085035781*^9}, {3.798182703836363*^9, 
  3.79818274905904*^9}, {3.798183663144928*^9, 
  3.79818366314499*^9}},ExpressionUUID->"8f783493-75f4-4c38-bb92-\
a6d1b0c5f1aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]LneutronLO", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "248"}], "-", 
             RowBox[{"1086", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"3082", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"2090", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"630", " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"90", " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Mu]", "12"]}]}], ")"}], " ", 
           RowBox[{"ArcTan", "[", 
            FractionBox[
             SqrtBox[
              RowBox[{"4", "-", 
               SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
          RowBox[{"\[Mu]", " ", 
           SqrtBox[
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3736"}], "+", 
             RowBox[{"9270", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"4547", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"882", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"60", " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
              RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1440", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["m\[Pi]", "3"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]LneutronLO", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox["gA", "2"]}], 
        RowBox[{"10080", " ", 
         SuperscriptBox["f\[Pi]", "2"], " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["m\[Pi]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "-", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], 
          RowBox[{"11", "/", "2"}]]}]]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1656"}], "+", 
           RowBox[{"9732", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"55102", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"174496", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"145530", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "-", 
           RowBox[{"58212", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "+", 
           RowBox[{"12474", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "-", 
           RowBox[{"1386", " ", 
            SuperscriptBox["\[Mu]", "14"]}], "+", 
           RowBox[{"63", " ", 
            SuperscriptBox["\[Mu]", "16"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
        RowBox[{"\[Mu]", " ", 
         SqrtBox[
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{"33128", "+", 
           RowBox[{"148400", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"524272", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"343893", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "-", 
           RowBox[{"100464", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{"13968", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "-", 
           RowBox[{"756", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "+", 
           RowBox[{"756", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], "-", "4"}], ")"}], "5"], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.7971507833806973`*^9, 3.797150792644257*^9}, {
   3.79715092086447*^9, 3.797150942300188*^9}, {3.797150996866817*^9, 
   3.797150998153242*^9}, {3.797151386938292*^9, 3.797151399908066*^9}, 
   3.7971515240843678`*^9, {3.797151820839912*^9, 3.797151837664102*^9}, 
   3.7971518926176367`*^9, {3.7971519499475107`*^9, 3.7971519571719503`*^9}, {
   3.79717074062477*^9, 3.7971707499998903`*^9}, {3.7972299311302032`*^9, 
   3.7972299328753777`*^9}, {3.7972609123648767`*^9, 3.797260926486849*^9}, {
   3.798285453349144*^9, 3.798285454242579*^9}},
 CellLabel->
  "In[2070]:=",ExpressionUUID->"5f6b8232-d872-4c80-a43b-eb62b525943e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]LneutronLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "7"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]LneutronLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "7"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971507954788313`*^9, 
  3.797150807240527*^9}, {3.797151416905792*^9, 3.797151420948413*^9}, {
  3.797151507226468*^9, 3.7971515155993156`*^9}, {3.797151840768621*^9, 
  3.797151843248855*^9}, {3.798285457218639*^9, 3.798285458767277*^9}},
 CellLabel->
  "In[2072]:=",ExpressionUUID->"b748ab69-8480-42df-bd94-8581273c22b6"],

Cell[BoxData["3.109249811325223`"], "Output",
 CellChangeTimes->{
  3.797152345116235*^9, {3.797170743707114*^9, 3.7971707521663933`*^9}, 
   3.7972606410617857`*^9, 3.797260934866013*^9, 3.7972611998181763`*^9, 
   3.7972631743451567`*^9, 3.798182564447577*^9, 3.798285459145941*^9, 
   3.798435005813178*^9, 3.798435246611758*^9, 3.803301519831785*^9},
 CellLabel->
  "Out[2072]=",ExpressionUUID->"0f98e237-3b81-4d72-957e-da3223aff326"],

Cell[BoxData[
 RowBox[{"-", "2.240354823055514`"}]], "Output",
 CellChangeTimes->{
  3.797152345116235*^9, {3.797170743707114*^9, 3.7971707521663933`*^9}, 
   3.7972606410617857`*^9, 3.797260934866013*^9, 3.7972611998181763`*^9, 
   3.7972631743451567`*^9, 3.798182564447577*^9, 3.798285459145941*^9, 
   3.798435005813178*^9, 3.798435246611758*^9, 3.803301519833455*^9},
 CellLabel->
  "Out[2073]=",ExpressionUUID->"605c072c-5c2e-4c18-b85c-441cddc79ec5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]LneutronLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"1440", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["f\[Pi]", "2"], 
        SuperscriptBox["m\[Pi]", "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"93", " ", "\[Pi]"}], "32"], "-", 
        FractionBox[
         RowBox[{"35", " ", "\[Mu]"}], "2"], "+", 
        FractionBox[
         RowBox[{"4095", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "256"], "-", 
        FractionBox[
         RowBox[{"80085", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "4096"], "+", 
        FractionBox[
         RowBox[{"141", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "5"], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"120", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]LneutronLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"10080", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["m\[Pi]", "5"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"621", " ", "\[Pi]"}], "128"]}], "-", 
        FractionBox[
         RowBox[{"55", " ", "\[Mu]"}], "2"], "+", 
        FractionBox[
         RowBox[{"22365", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "1024"], "-", 
        RowBox[{"207", " ", 
         SuperscriptBox["\[Mu]", "3"]}], "+", 
        FractionBox[
         RowBox[{"3198405", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "16384"], "+", 
        RowBox[{
         FractionBox["18", "5"], " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"29", "+", 
           RowBox[{"210", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797150811192177*^9, 3.797150820887938*^9}, {3.7971511453082247`*^9, 
   3.797151149855842*^9}, {3.797151829731202*^9, 3.797151848723442*^9}, {
   3.797152018039908*^9, 3.797152022445764*^9}, {3.797261001089539*^9, 
   3.7972610058545933`*^9}, {3.7982854612859*^9, 3.7982854626437263`*^9}},
 CellLabel->
  "In[2074]:=",ExpressionUUID->"5578088e-38b5-4f87-84f3-e41195921531"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"check", " ", "that", " ", 
    FormBox[
     RowBox[{
      SubscriptBox["\[Alpha]", "L"], "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["M", "2"], 
         RowBox[{
          RowBox[{"(", "1", ")"}], "'"}]], "(", "0", ")"}], "-", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["M", "1"], 
         RowBox[{
          RowBox[{"(", "2", ")"}], "'"}]], "(", "0", ")"}], "+", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["M", "1"], 
         RowBox[{"(", "4", ")"}]], "(", "0", ")"}]}]}],
     TraditionalForm]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Alpha]LneutronLO", "-", 
    RowBox[{"(", 
     RowBox[{
     "slopeM21neutronLO", "-", "slope\[Alpha]E1plus\[Beta]M1neutronLO", "+", 
      "M14neutronLO"}], ")"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.798182583945219*^9, 3.7981826692998943`*^9}, {
  3.7981828526615553`*^9, 3.7981828582465754`*^9}, {3.7981836708790407`*^9, 
  3.798183674947439*^9}, {3.798285464647402*^9, 3.798285468679967*^9}},
 CellLabel->
  "In[2076]:=",ExpressionUUID->"3c763ac1-b47b-43a4-a6b1-62e6747a7717"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7981826699738607`*^9, 3.798285469283244*^9, 
  3.798435006122768*^9, 3.798435246693488*^9, 3.803301519909374*^9},
 CellLabel->
  "Out[2076]=",ExpressionUUID->"78063bbe-1fbb-4765-b6ce-6167b7c9f1a3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SubscriptBox["T", "1"], "(", 
    RowBox[{"0", ",", 
     SuperscriptBox["Q", "2"]}], ")"}], 
   RowBox[{"4", "\[Pi]", " ", 
    SuperscriptBox["Q", "2"]}]], 
  TraditionalForm]],ExpressionUUID->"40a70130-1de4-43ea-b92a-299b1d65da24"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233078708194*^9, 3.795233085035781*^9}, {3.798182703836363*^9, 
  3.79818274905904*^9}, {3.798183616817232*^9, 3.798183616817327*^9}, {
  3.7985381796907*^9, 3.798538184358884*^9}, {3.7985392575732327`*^9, 
  3.798539274116294*^9}, {3.798539318372796*^9, 3.798539328690769*^9}, {
  3.7985402959642153`*^9, 3.798540322430277*^9}, {3.798540362395853*^9, 
  3.7985403763020887`*^9}, {3.803301409255928*^9, 
  3.803301409258358*^9}},ExpressionUUID->"1b0234ae-60a5-4244-81a3-\
a0f670c3fc4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]M1neutronLO", "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["gA", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox["\[Mu]", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["\[Mu]", "2"]}], 
            RowBox[{"\[Mu]", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}]]}]], "]"}]}], "+", 
         RowBox[{"\[Mu]", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
             RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"192", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["\[Mu]", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", "m\[Pi]"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Beta]M1neutronLO", "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["gA", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"120", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"150", " ", 
             SuperscriptBox["\[Mu]", "4"]}], "-", 
            RowBox[{"50", " ", 
             SuperscriptBox["\[Mu]", "6"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox["\[Mu]", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"120", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"150", " ", 
             SuperscriptBox["\[Mu]", "4"]}], "-", 
            RowBox[{"50", " ", 
             SuperscriptBox["\[Mu]", "6"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["\[Mu]", "2"]}], 
            RowBox[{"\[Mu]", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}]]}]], "]"}]}], "+", 
         RowBox[{"\[Mu]", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "22"}], "+", 
            RowBox[{"55", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Mu]", "4"]}], "+", 
            RowBox[{"20", " ", 
             SuperscriptBox["\[Mu]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"1920", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["\[Mu]", "2"]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["m\[Pi]", "3"]}]]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797150300695022*^9, 3.797150311164953*^9}, {
   3.7971504311122303`*^9, 3.79715047923517*^9}, 3.797150598895364*^9, {
   3.797261850174395*^9, 3.7972618630038557`*^9}, {3.798285405089939*^9, 
   3.798285406152328*^9}, {3.798540496870533*^9, 3.798540500112439*^9}, {
   3.798540532795104*^9, 3.798540534566173*^9}, {3.798541022942507*^9, 
   3.7985410487691917`*^9}, {3.798541418748015*^9, 3.7985414214392967`*^9}, {
   3.7985422672720957`*^9, 3.798542273547887*^9}},
 CellLabel->
  "In[2077]:=",ExpressionUUID->"0a9a87af-d4d5-458c-8bc6-87c0ce1b96b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "3"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]M1neutronLO", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "3"]}], "/.", 
     "constants"}], "//", "Chop"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"slope\[Beta]M1neutronLO", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", 
     "constants"}], "//", "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.797150315360083*^9, 
  3.797150317329265*^9}, {3.79828540876005*^9, 3.79828541013922*^9}, {
  3.798540503955022*^9, 3.798540508046927*^9}, {3.798541423224329*^9, 
  3.798541425463401*^9}, {3.803301576201344*^9, 3.8033015812157087`*^9}},
 CellLabel->
  "In[2135]:=",ExpressionUUID->"496c8dff-7f8f-4ee1-92cf-55e2275f7d16"],

Cell[BoxData[
 RowBox[{"-", "1.1011653767717544`"}]], "Output",
 CellChangeTimes->{{3.798541425962915*^9, 3.7985414491708403`*^9}, 
   3.7985422765847597`*^9, 3.803301519979113*^9, 3.8033015816126204`*^9},
 CellLabel->
  "Out[2135]=",ExpressionUUID->"dc6950d7-7b95-4266-bf28-43c927178e58"],

Cell[BoxData[
 RowBox[{"-", "0.3115740090902274`"}]], "Output",
 CellChangeTimes->{{3.798541425962915*^9, 3.7985414491708403`*^9}, 
   3.7985422765847597`*^9, 3.803301519979113*^9, 3.803301581617586*^9},
 CellLabel->
  "Out[2136]=",ExpressionUUID->"eae1c81b-c10a-4f92-a736-3b1021915a23"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]M1neutronLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"384", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", "m\[Pi]", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["\[Pi]", "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"12", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], " ", "\[Mu]"}], 
        "-", 
        FractionBox[
         RowBox[{"69", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "16"], "+", 
        FractionBox[
         RowBox[{"17", " ", 
          SuperscriptBox["\[Mu]", "3"]}], "3"], "-", 
        FractionBox[
         RowBox[{"225", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "256"], "+", 
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "5"]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Beta]M1neutronLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["m\[Pi]", "3"], " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["\[Pi]", "20"]}], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[Mu]"}], "15"], "+", 
        FractionBox[
         RowBox[{"31", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "32"], "+", 
        RowBox[{
         FractionBox["1", "15"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"40", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Mu]", "3"]}], "-", 
        FractionBox[
         RowBox[{"327", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "512"], "+", 
        FractionBox[
         RowBox[{"52", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "75"]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.79715032035968*^9, 3.797150330537304*^9}, {3.797150670214374*^9, 
   3.797150674651264*^9}, {3.797150729587229*^9, 3.797150733659246*^9}, {
   3.798285413165906*^9, 3.798285414597283*^9}, {3.798540516214362*^9, 
   3.798540529612792*^9}, {3.798541431987609*^9, 3.7985414324869947`*^9}, {
   3.798542078864149*^9, 3.7985420830105877`*^9}, {3.79854211752658*^9, 
   3.798542138585465*^9}, {3.7985458256964407`*^9, 3.798545857716757*^9}},
 CellLabel->
  "In[2081]:=",ExpressionUUID->"075096b6-b57e-4337-9f3b-af4a2f31bde6"]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Next-to-leading order ",
  FontColor->RGBColor[0.024536507209887846`, 0., 0.9912413214312963]],
 Cell[BoxData[
  FormBox["\[Pi]\[CapitalDelta]", TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0.024536507209887846`, 0., 0.9912413214312963],
  ExpressionUUID->"671c1dcd-1754-45af-88bb-2a8f7741a506"],
 StyleBox["- loops",
  FontColor->RGBColor[0.024536507209887846`, 0., 0.9912413214312963]]
}], "Section",
 CellChangeTimes->{{3.7981794736094007`*^9, 3.79817948307029*^9}, {
  3.798179630517174*^9, 
  3.7981796599145403`*^9}},ExpressionUUID->"3a29ac7f-f4e4-4f09-aa68-\
3ce72a6b08c8"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["\[Alpha]", "E1"], "+", 
   SubscriptBox["\[Beta]", "M1"]}], 
  TraditionalForm]],ExpressionUUID->"012d9c3c-1769-4660-868b-8415a07f36ba"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 
  3.795232970283334*^9}},ExpressionUUID->"c8f14eb6-3680-427c-b416-\
7dd75c2c3d53"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]E1plus\[Beta]M1NLOloops", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"5184", " ", 
         SuperscriptBox["f\[Pi]", "2"], " ", 
         SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], "-", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", "\[Delta]"}], "+", 
           SuperscriptBox["\[Delta]", "2"], "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}]}]]}], 
      SuperscriptBox["e", "2"], " ", 
      SuperscriptBox["hA", "2"], " ", "Mp", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           SuperscriptBox["\[Delta]", "4"], "-", 
           RowBox[{"4", " ", "\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"54", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"599", "-", 
              RowBox[{"270", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "56"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"592", "-", 
              RowBox[{"470", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1753", "-", 
              RowBox[{"2090", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"540", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1249", "-", 
              RowBox[{"4064", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2676", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"540", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "917"}], "+", 
              RowBox[{"1687", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"760", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"60", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "160"}], "+", 
              RowBox[{"747", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"648", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"293", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"54", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"493", "-", 
              RowBox[{"3526", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3315", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1160", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"90", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"88", "-", 
              RowBox[{"2068", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2959", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1478", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"270", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "22"}], "+", 
              RowBox[{"163", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"186", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"119", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"44", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"191", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"465", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"311", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"100", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"2", " ", "\[Delta]"}], "-", 
            SuperscriptBox["\[Delta]", "2"], "+", 
            SuperscriptBox["\[Mu]", "2"]}], 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], "+", 
        RowBox[{"6", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           SuperscriptBox["\[Delta]", "4"], "-", 
           RowBox[{"4", " ", "\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"54", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"599", "-", 
              RowBox[{"270", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "56"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"592", "-", 
              RowBox[{"470", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1753", "-", 
              RowBox[{"2090", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"540", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1249", "-", 
              RowBox[{"4064", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2676", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"540", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "917"}], "+", 
              RowBox[{"1687", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"760", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"60", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "160"}], "+", 
              RowBox[{"747", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"648", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"293", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"54", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"493", "-", 
              RowBox[{"3526", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3315", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1160", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"90", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"88", "-", 
              RowBox[{"2068", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2959", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1478", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"270", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "22"}], "+", 
              RowBox[{"163", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"186", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"119", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"44", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"191", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"465", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"311", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"100", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Delta]"}], "-", 
            SuperscriptBox["\[Delta]", "2"], "+", 
            SuperscriptBox["\[Mu]", "2"]}], 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           SuperscriptBox["\[Delta]", "4"], "-", 
           RowBox[{"4", " ", "\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "54"}], " ", "\[Delta]"}], "-", 
           RowBox[{"436", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"1029", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "-", 
           RowBox[{"1248", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "-", 
           RowBox[{"900", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "-", 
           RowBox[{"462", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "-", 
           RowBox[{"180", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"274", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"867", " ", "\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"1428", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"1440", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"1062", " ", 
            SuperscriptBox["\[Delta]", "4"], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"540", " ", 
            SuperscriptBox["\[Delta]", "5"], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"144", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"234", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"540", " ", "\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"738", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"540", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"216", " ", 
            SuperscriptBox["\[Delta]", "4"], " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"138", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"180", " ", "\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"144", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "6"]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"42", " ", 
               SuperscriptBox["\[Delta]", "9"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Delta]", "10"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"319", "-", 
                 RowBox[{"168", " ", 
                  SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "8"], " ", 
               RowBox[{"(", 
                RowBox[{"140", "-", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"546", "-", 
                 RowBox[{"452", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"60", " ", 
                  SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"661", "-", 
                 RowBox[{"807", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"252", " ", 
                  SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"225", "-", 
                 RowBox[{"977", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"657", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "-", 
                 RowBox[{"168", " ", 
                  SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"512", "-", 
                 RowBox[{"1054", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"516", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "-", 
                 RowBox[{"60", " ", 
                  SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
              RowBox[{"\[Delta]", " ", 
               SuperscriptBox["\[Mu]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "225"}], "+", 
                 RowBox[{"316", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "-", 
                 RowBox[{"169", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "+", 
                 RowBox[{"42", " ", 
                  SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "45"}], "+", 
                 RowBox[{"92", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "-", 
                 RowBox[{"67", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Mu]", "6"]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"45", "-", 
                 RowBox[{"604", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"575", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "-", 
                 RowBox[{"236", " ", 
                  SuperscriptBox["\[Mu]", "6"]}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"42", " ", 
               SuperscriptBox["\[Delta]", "9"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Delta]", "10"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"319", "-", 
                 RowBox[{"168", " ", 
                  SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "8"], " ", 
               RowBox[{"(", 
                RowBox[{"140", "-", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"546", "-", 
                 RowBox[{"452", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"60", " ", 
                  SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"661", "-", 
                 RowBox[{"807", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"252", " ", 
                  SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"225", "-", 
                 RowBox[{"977", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"657", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "-", 
                 RowBox[{"168", " ", 
                  SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"512", "-", 
                 RowBox[{"1054", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"516", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "-", 
                 RowBox[{"60", " ", 
                  SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
              RowBox[{"\[Delta]", " ", 
               SuperscriptBox["\[Mu]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "225"}], "+", 
                 RowBox[{"316", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "-", 
                 RowBox[{"169", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "+", 
                 RowBox[{"42", " ", 
                  SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "43"}], "+", 
                 RowBox[{"92", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "-", 
                 RowBox[{"67", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Mu]", "6"]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"43", "-", 
                 RowBox[{"604", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"575", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "-", 
                 RowBox[{"236", " ", 
                  SuperscriptBox["\[Mu]", "6"]}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]E1plus\[Beta]M1NLOloops", "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"8640", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", "Mp", " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      SuperscriptBox["e", "2"], " ", 
      SuperscriptBox["hA", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"269", "-", 
        FractionBox[
         RowBox[{"1653", " ", "\[Delta]"}], "2"], "-", 
        FractionBox[
         RowBox[{"9131", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "2"], "-", 
        RowBox[{"6672", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "-", 
        RowBox[{"4416", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "-", 
        RowBox[{"1287", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "-", 
        RowBox[{"108", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "+", 
        FractionBox[
         RowBox[{"3535", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "2"], "+", 
        RowBox[{"5208", " ", "\[Delta]", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"5640", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"2574", " ", 
         SuperscriptBox["\[Delta]", "3"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"324", " ", 
         SuperscriptBox["\[Delta]", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        RowBox[{"1224", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"1287", " ", "\[Delta]", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"324", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["\[Mu]", "6"]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"69", "+", 
           RowBox[{"123", " ", "\[Delta]"}], "+", 
           RowBox[{"38", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"38", " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Delta]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]], "5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"273", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["\[Delta]", "14"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"5533", "-", 
              RowBox[{"1638", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"1595", "-", 
              RowBox[{"147", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"4225", "-", 
              RowBox[{"2728", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"147", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"20157", "-", 
              RowBox[{"24200", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"4095", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"18249", "-", 
              RowBox[{"63072", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"41470", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"5460", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7581"}], "+", 
              RowBox[{"15680", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"5665", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"245", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"10248", "-", 
              RowBox[{"59472", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"65820", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"18040", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"735", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"3870", "-", 
              RowBox[{"39396", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"70920", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"34540", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"4095", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"110", "-", 
              RowBox[{"5370", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"26292", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"33252", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"13805", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"1638", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"906", "-", 
              RowBox[{"17955", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"52472", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"41970", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"10065", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"441", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "84"}], "+", 
              RowBox[{"1625", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"5124", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"5247", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"2068", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"273", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"141", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"745", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"1169", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"750", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"209", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"960", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"8535", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"16912", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"11265", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"2640", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"147", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Delta]", "2"]}], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "4"]}]], "5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"273", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["\[Delta]", "14"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"5764", "-", 
              RowBox[{"1638", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"1616", "-", 
              RowBox[{"147", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"13808", "-", 
              RowBox[{"8310", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"441", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"23424", "-", 
              RowBox[{"25355", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"4095", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"26124", "-", 
              RowBox[{"74376", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"43780", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"5460", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"28884", "-", 
              RowBox[{"51760", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"17310", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"735", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"17241", "-", 
              RowBox[{"77008", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"73370", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"18460", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"735", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"8133", "-", 
              RowBox[{"57764", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"85230", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"36850", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"4095", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2628", "-", 
              RowBox[{"31071", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"69704", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"47630", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"10380", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"441", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "268"}], "+", 
              RowBox[{"5825", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"19922", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"20514", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"7480", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"819", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "30"}], "+", 
              RowBox[{"466", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"1477", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"1752", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"938", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"230", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"58", "-", 
              RowBox[{"2882", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"15411", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"23332", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"13150", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"2766", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"147", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"423", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3725", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"8183", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"6750", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"2299", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"273", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "-", 
             RowBox[{"4", " ", "\[Delta]"}], "-", 
             SuperscriptBox["\[Delta]", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["\[Delta]", "2"]}], " ", "\[Mu]"}], "+", 
              SuperscriptBox["\[Mu]", "3"]}], ")"}], "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1785", " ", 
            SuperscriptBox["\[Delta]", "17"]}], "+", 
           RowBox[{"105", " ", 
            SuperscriptBox["\[Delta]", "18"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"13960", "-", 
              RowBox[{"945", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"120", " ", 
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "555"}], "+", 
              RowBox[{"119", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"216640", "-", 
              RowBox[{"99827", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3780", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"508560", "-", 
              RowBox[{"427911", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"49980", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"1176780", "-", 
              RowBox[{"2670503", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1168866", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"99960", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"889060", "-", 
              RowBox[{"1256202", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"307909", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"8820", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"1186365", "-", 
              RowBox[{"4236830", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3046479", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"532847", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"13230", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"907965", "-", 
              RowBox[{"5091704", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"5749966", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1756665", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"124950", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"217900", "-", 
              RowBox[{"3209374", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"8553952", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"6466034", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"1565220", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"99960", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"520620", "-", 
              RowBox[{"4651917", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"8078764", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"3971765", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"562345", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"13230", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"63570", "-", 
              RowBox[{"1641151", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"6831930", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"7756366", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"2963910", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"366905", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"8820", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"11892", "-", 
              RowBox[{"600575", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"4076920", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"6905199", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"3974936", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"824265", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"49980", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"48", "-", 
              RowBox[{"21722", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"546170", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"2162528", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"2631458", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"1250479", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"236466", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"14280", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1208", "-", 
              RowBox[{"147752", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1778957", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"4538840", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"3828914", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"1232340", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"141967", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"3780", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1078", "-", 
              RowBox[{"19997", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"65927", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"83888", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"50454", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"15069", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"2107", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"105", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1446"}], "+", 
              RowBox[{"110539", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"721233", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"1256350", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"853996", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"248347", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"28709", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"945", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", 
              RowBox[{"13220", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"157255", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"387647", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"365287", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"153554", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"28311", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"1785", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Delta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", "\[Delta]"}], "+", 
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1785", " ", 
            SuperscriptBox["\[Delta]", "17"]}], "+", 
           RowBox[{"105", " ", 
            SuperscriptBox["\[Delta]", "18"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"13318", "-", 
              RowBox[{"945", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3813"}], "+", 
              RowBox[{"952", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"153896", "-", 
              RowBox[{"94691", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3780", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"256093", "-", 
              RowBox[{"362076", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"49980", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"205504", "-", 
              RowBox[{"872062", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"289933", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"8820", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"137404", "+", 
              RowBox[{"1319759", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"971361", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"99960", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "656455"}], "-", 
              RowBox[{"1044956", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2059263", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"496895", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"13230", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "994393"}], "+", 
              RowBox[{"255947", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2783251", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1427490", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"124950", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "559537"}], "+", 
              RowBox[{"2647442", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"95881", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"3057274", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"1236045", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"99960", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "916974"}], "+", 
              RowBox[{"1873135", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2111872", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"2601745", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"517405", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"13230", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "223022"}], "+", 
              RowBox[{"2212085", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"1829728", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"2136418", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"1869230", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"330953", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"8820", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "53123"}], "+", 
              RowBox[{"1224602", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"2380175", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"475052", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"1828511", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"626760", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"49980", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"148", "+", 
              RowBox[{"105998", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"782405", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"788948", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"325693", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"555967", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"170631", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"14280", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5656"}], "+", 
              RowBox[{"452124", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"1702407", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"656552", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"1105022", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"740736", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"123991", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"3780", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"752", "-", 
              RowBox[{"43125", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"126700", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"61192", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"65065", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"65145", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"18906", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"1785", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"12", "-", 
              RowBox[{"4038", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"17395", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"14607", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"7936", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"15498", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"7393", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"1465", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"105", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"48", "+", 
              RowBox[{"13924", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"233897", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"425653", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"35568", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"256522", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"139547", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"23573", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"945", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1680", "+", 
           RowBox[{"2160", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"324", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "-", 
           RowBox[{"3122", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"2090", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"1299", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"324", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"14511", "-", 
              RowBox[{"6480", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"6807", "-", 
              RowBox[{"1296", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2281", "-", 
              RowBox[{"1772", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"540", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"23438", "-", 
              RowBox[{"14913", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1944", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{"9010", "-", 
              RowBox[{"11802", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"6753", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"2160", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"20802", "-", 
              RowBox[{"20278", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"9405", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1296", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1680", "+", 
           RowBox[{"2160", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"324", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "-", 
           RowBox[{"3122", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"2090", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"1299", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"324", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"14511", "-", 
              RowBox[{"6480", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"6807", "-", 
              RowBox[{"1296", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2281", "-", 
              RowBox[{"1772", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"540", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"23438", "-", 
              RowBox[{"14913", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1944", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{"9010", "-", 
              RowBox[{"11802", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"6753", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"2160", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"20802", "-", 
              RowBox[{"20278", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"9405", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1296", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4104", " ", 
              SuperscriptBox["\[Delta]", "15"]}], "+", 
             RowBox[{"324", " ", 
              SuperscriptBox["\[Delta]", "16"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"83865", "-", 
                RowBox[{"28728", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7885"}], "+", 
                RowBox[{"864", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"29924", "-", 
                RowBox[{"20739", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"1296", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"33049", "-", 
                RowBox[{"37560", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"7182", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"649790", "-", 
                RowBox[{"1610784", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"995625", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"143640", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"582378", "-", 
                RowBox[{"981018", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"374283", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"18144", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"35577", "-", 
                RowBox[{"252872", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"317793", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"144075", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"17955", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"524340", "-", 
                RowBox[{"2056646", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"1841220", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"521745", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"22680", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"13458", "-", 
                RowBox[{"741556", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"2240886", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1928208", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"733275", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"86184", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"92238", "-", 
                RowBox[{"1472280", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"2714498", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1744060", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"419685", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"18144", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{"\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1480", "+", 
                RowBox[{"30798", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"145020", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"147700", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"89520", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"31395", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"4104", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"50", "-", 
                RowBox[{"7884", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"152050", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"253850", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"172395", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"60210", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"7182", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"120", "-", 
                RowBox[{"230234", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"1386960", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1610730", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"853020", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"190575", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"9072", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"96", "+", 
                RowBox[{"3044", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"174834", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"467460", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"392660", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"190458", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"43113", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"2592", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"24", "+", 
                RowBox[{"3616", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"24358", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"29700", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"22160", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"11828", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"3243", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"324", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"2", " ", "\[Delta]"}], "-", 
              SuperscriptBox["\[Delta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}]], "]"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", "\[Delta]"}], "+", 
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4104", " ", 
              SuperscriptBox["\[Delta]", "15"]}], "+", 
             RowBox[{"324", " ", 
              SuperscriptBox["\[Delta]", "16"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"83865", "-", 
                RowBox[{"28728", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7885"}], "+", 
                RowBox[{"864", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"29924", "-", 
                RowBox[{"20739", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"1296", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"33049", "-", 
                RowBox[{"37560", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"7182", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"649790", "-", 
                RowBox[{"1610784", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"995625", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"143640", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"582378", "-", 
                RowBox[{"981018", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"374283", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"18144", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"35577", "-", 
                RowBox[{"252872", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"317793", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"144075", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"17955", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"524340", "-", 
                RowBox[{"2056646", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"1841220", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"521745", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"22680", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"13458", "-", 
                RowBox[{"741556", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"2240886", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1928208", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"733275", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"86184", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"92238", "-", 
                RowBox[{"1472280", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"2714498", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1744060", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"419685", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"18144", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{"\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1480", "+", 
                RowBox[{"30798", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"145020", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"147700", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"89520", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"31395", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"4104", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"50", "-", 
                RowBox[{"7884", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"152050", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"253850", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"172395", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"60210", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"7182", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"120", "-", 
                RowBox[{"230234", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"1386960", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1610730", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"853020", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"190575", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"9072", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"96", "+", 
                RowBox[{"3044", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"174834", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"467460", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"392660", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"190458", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"43113", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"2592", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"24", "+", 
                RowBox[{"3616", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"24358", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"29700", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"22160", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"11828", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"3243", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"324", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[Delta]"}], "-", 
              SuperscriptBox["\[Delta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], 
             RowBox[{
              RowBox[{"2", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}]], "]"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", "\[Delta]"}], "+", 
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}]}], 
       ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7982906161936398`*^9, 3.798290622706259*^9}, {
   3.798293194250183*^9, 3.7982931975270567`*^9}, 3.79829382734407*^9, {
   3.7982938966273823`*^9, 3.798293897485663*^9}, {3.798294457854199*^9, 
   3.79829447812292*^9}, {3.798294524900601*^9, 3.7982945263476257`*^9}, 
   3.798354443438828*^9},
 CellLabel->
  "In[2083]:=",ExpressionUUID->"5b410305-a9b9-4300-b1f5-7eee82f762a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "3"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]E1plus\[Beta]M1NLOloops", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "3"]}], "/.", 
     "constants"}], "//", "Chop"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"slope\[Alpha]E1plus\[Beta]M1NLOloops", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", 
     "constants"}], "//", "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7982853266972647`*^9, 
  3.7982853281208887`*^9}, {3.798286196602014*^9, 3.79828619882333*^9}, {
  3.798289386260235*^9, 3.798289388176113*^9}, {3.79828948515644*^9, 
  3.7982894871507874`*^9}, {3.79829055661487*^9, 3.798290558906258*^9}, {
  3.79829315433593*^9, 3.798293156303212*^9}, {3.79829319920152*^9, 
  3.798293202432496*^9}, {3.798295073256906*^9, 3.7982950737950993`*^9}, {
  3.7983544538455877`*^9, 3.79835445525963*^9}},
 CellLabel->
  "In[2085]:=",ExpressionUUID->"a496c5e0-55a4-488d-b417-719c4870577a"],

Cell[BoxData["2.9784710581960496`"], "Output",
 CellChangeTimes->{
  3.798293910025239*^9, 3.79829449434406*^9, 3.798294531547339*^9, 
   3.798295074190653*^9, {3.7983544499210663`*^9, 3.798354455608328*^9}, 
   3.7984352468115892`*^9, 3.803301520266197*^9},
 CellLabel->
  "Out[2085]=",ExpressionUUID->"ac6a5015-c17e-4ff7-9b8d-cafde65a603f"],

Cell[BoxData[
 RowBox[{"-", "0.19565009496154395`"}]], "Output",
 CellChangeTimes->{
  3.798293910025239*^9, 3.79829449434406*^9, 3.798294531547339*^9, 
   3.798295074190653*^9, {3.7983544499210663`*^9, 3.798354455608328*^9}, 
   3.7984352468115892`*^9, 3.803301520267953*^9},
 CellLabel->
  "Out[2086]=",ExpressionUUID->"4bd67afb-2f51-427e-9ba5-7d9177d8ec30"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]E1plus\[Beta]M1NLOloopsHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "Mp", " ", 
        SuperscriptBox["hA", "2"]}], 
       RowBox[{"432", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", "\[Delta]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"43", " ", "\[Delta]"}], "+", 
           RowBox[{"225", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"512", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"661", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"546", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"319", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"140", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"42", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "9"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Delta]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{"54", "+", 
           RowBox[{"436", " ", "\[Delta]"}], "+", 
           RowBox[{"1029", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"1248", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"900", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"462", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"180", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Delta]"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"39", " ", "\[Delta]"}], "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["\[Delta]", "2"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Delta]", "3"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Delta]", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", "\[Delta]"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"258", " ", "\[Delta]"}], "+", 
           RowBox[{"1350", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"3072", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"3966", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"3276", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"1914", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"840", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"252", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Delta]", "9"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", "\[Delta]"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]E1plus\[Beta]M1NLOloopsHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["hA", "2"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", "Mp", " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Delta]"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", "+", "\[Delta]"}], 
          RowBox[{"1080", " ", "\[Delta]", " ", 
           SuperscriptBox["\[Mu]", "2"]}]]}], "+", 
        FractionBox["1921", "720"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"90", " ", 
              SuperscriptBox["\[Delta]", "3"]}]]}], "-", 
           FractionBox["13", 
            RowBox[{"1080", " ", 
             SuperscriptBox["\[Delta]", "2"]}]], "+", 
           FractionBox["1", 
            RowBox[{"1080", " ", "\[Delta]"}]]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
        FractionBox["17", 
         RowBox[{"1080", " ", 
          SuperscriptBox["\[Delta]", "3"]}]], "-", 
        FractionBox["1", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Delta]", "2"]}]], "+", 
        FractionBox["119", 
         RowBox[{"540", " ", "\[Delta]"}]], "+", 
        FractionBox[
         RowBox[{"77", " ", "\[Delta]"}], "10"], "+", 
        FractionBox[
         RowBox[{"1075", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "96"], "+", 
        FractionBox[
         RowBox[{"43309", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "4320"], "+", 
        FractionBox[
         RowBox[{"917", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "144"], "+", 
        FractionBox[
         RowBox[{"443", " ", 
          SuperscriptBox["\[Delta]", "5"]}], "144"], "+", 
        SuperscriptBox["\[Delta]", "6"], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Delta]", "7"]}], "20"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"24", "+", 
            RowBox[{"26", " ", "\[Delta]"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "2"]}], "+", 
            RowBox[{"3360", " ", 
             SuperscriptBox["\[Delta]", "3"]}], "+", 
            RowBox[{"19700", " ", 
             SuperscriptBox["\[Delta]", "4"]}], "+", 
            RowBox[{"50614", " ", 
             SuperscriptBox["\[Delta]", "5"]}], "+", 
            RowBox[{"75546", " ", 
             SuperscriptBox["\[Delta]", "6"]}], "+", 
            RowBox[{"74248", " ", 
             SuperscriptBox["\[Delta]", "7"]}], "+", 
            RowBox[{"52460", " ", 
             SuperscriptBox["\[Delta]", "8"]}], "+", 
            RowBox[{"28125", " ", 
             SuperscriptBox["\[Delta]", "9"]}], "+", 
            RowBox[{"11127", " ", 
             SuperscriptBox["\[Delta]", "10"]}], "+", 
            RowBox[{"2808", " ", 
             SuperscriptBox["\[Delta]", "11"]}], "+", 
            RowBox[{"324", " ", 
             SuperscriptBox["\[Delta]", "12"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "\[Delta]", "]"}]}], 
         RowBox[{"2160", " ", 
          SuperscriptBox["\[Delta]", "3"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Delta]"}], ")"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{"12", "-", 
            RowBox[{"47", " ", "\[Delta]"}], "+", 
            RowBox[{"114", " ", 
             SuperscriptBox["\[Delta]", "2"]}], "+", 
            RowBox[{"3140", " ", 
             SuperscriptBox["\[Delta]", "3"]}], "+", 
            RowBox[{"3270", " ", 
             SuperscriptBox["\[Delta]", "4"]}], "+", 
            RowBox[{"1947", " ", 
             SuperscriptBox["\[Delta]", "5"]}], "+", 
            RowBox[{"1188", " ", 
             SuperscriptBox["\[Delta]", "6"]}], "+", 
            RowBox[{"324", " ", 
             SuperscriptBox["\[Delta]", "7"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "\[Delta]"}], "]"}]}], 
         RowBox[{"1080", " ", 
          SuperscriptBox["\[Delta]", "3"]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["14", "9"], "+", 
           FractionBox["1", 
            RowBox[{"90", " ", 
             SuperscriptBox["\[Delta]", "3"]}]], "+", 
           FractionBox["13", 
            RowBox[{"1080", " ", 
             SuperscriptBox["\[Delta]", "2"]}]], "-", 
           FractionBox["1", 
            RowBox[{"1080", " ", "\[Delta]"}]], "+", 
           FractionBox[
            RowBox[{"985", " ", "\[Delta]"}], "108"], "+", 
           FractionBox[
            RowBox[{"25307", " ", 
             SuperscriptBox["\[Delta]", "2"]}], "1080"], "+", 
           FractionBox[
            RowBox[{"1399", " ", 
             SuperscriptBox["\[Delta]", "3"]}], "40"], "+", 
           FractionBox[
            RowBox[{"9281", " ", 
             SuperscriptBox["\[Delta]", "4"]}], "270"], "+", 
           FractionBox[
            RowBox[{"2623", " ", 
             SuperscriptBox["\[Delta]", "5"]}], "108"], "+", 
           FractionBox[
            RowBox[{"625", " ", 
             SuperscriptBox["\[Delta]", "6"]}], "48"], "+", 
           FractionBox[
            RowBox[{"3709", " ", 
             SuperscriptBox["\[Delta]", "7"]}], "720"], "+", 
           FractionBox[
            RowBox[{"13", " ", 
             SuperscriptBox["\[Delta]", "8"]}], "10"], "+", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["\[Delta]", "9"]}], "20"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", "\[Delta]"}], "]"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.798285332701398*^9, 3.7982853340026817`*^9}, {3.798286203706662*^9, 
   3.79828621549308*^9}, {3.798286426799254*^9, 3.798286455865737*^9}, {
   3.798286713817634*^9, 3.798286761472499*^9}, {3.798289600732238*^9, 
   3.7982896047723007`*^9}, 3.7982896752178307`*^9, {3.798293203912529*^9, 
   3.798293207214098*^9}},
 CellLabel->
  "In[2087]:=",ExpressionUUID->"b2b53735-0255-456b-95c0-a1e2d8693c16"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["M", "2"], 
   RowBox[{"(", "1", ")"}]], 
  TraditionalForm]],ExpressionUUID->"d138251f-f973-4592-b65e-ef2ec83a391c"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233070963728*^9, 
  3.7952330751250143`*^9}},ExpressionUUID->"6c7f0dc0-3db5-4c7a-b0b2-\
a53288764cbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M21NLOloops", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"5184", " ", 
         SuperscriptBox["f\[Pi]", "2"], " ", 
         SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], "-", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", "\[Delta]"}], "+", 
           SuperscriptBox["\[Delta]", "2"], "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}]}]]}], 
      SuperscriptBox["e", "2"], " ", 
      SuperscriptBox["hA", "2"], " ", "Mp", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           SuperscriptBox["\[Delta]", "4"], "-", 
           RowBox[{"4", " ", "\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"54", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"599", "-", 
              RowBox[{"270", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "56"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"592", "-", 
              RowBox[{"470", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1753", "-", 
              RowBox[{"2090", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"540", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1249", "-", 
              RowBox[{"4064", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2676", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"540", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "917"}], "+", 
              RowBox[{"1687", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"760", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"60", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "160"}], "+", 
              RowBox[{"747", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"648", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"293", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"54", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"493", "-", 
              RowBox[{"3526", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3315", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1160", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"90", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"88", "-", 
              RowBox[{"2068", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2959", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1478", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"270", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "22"}], "+", 
              RowBox[{"163", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"186", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"119", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"44", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"191", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"465", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"311", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"100", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"2", " ", "\[Delta]"}], "-", 
            SuperscriptBox["\[Delta]", "2"], "+", 
            SuperscriptBox["\[Mu]", "2"]}], 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], "+", 
        RowBox[{"6", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           SuperscriptBox["\[Delta]", "4"], "-", 
           RowBox[{"4", " ", "\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"54", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"599", "-", 
              RowBox[{"270", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "56"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"592", "-", 
              RowBox[{"470", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1753", "-", 
              RowBox[{"2090", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"540", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1249", "-", 
              RowBox[{"4064", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2676", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"540", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "917"}], "+", 
              RowBox[{"1687", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"760", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"60", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "160"}], "+", 
              RowBox[{"747", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"648", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"293", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"54", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"493", "-", 
              RowBox[{"3526", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3315", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1160", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"90", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"88", "-", 
              RowBox[{"2068", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2959", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1478", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"270", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "22"}], "+", 
              RowBox[{"163", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"186", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"119", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"44", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"191", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"465", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"311", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"100", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Delta]"}], "-", 
            SuperscriptBox["\[Delta]", "2"], "+", 
            SuperscriptBox["\[Mu]", "2"]}], 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           SuperscriptBox["\[Delta]", "4"], "-", 
           RowBox[{"4", " ", "\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "54"}], " ", "\[Delta]"}], "-", 
           RowBox[{"436", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"1029", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "-", 
           RowBox[{"1248", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "-", 
           RowBox[{"900", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "-", 
           RowBox[{"462", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "-", 
           RowBox[{"180", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"274", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"867", " ", "\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"1428", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"1440", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"1062", " ", 
            SuperscriptBox["\[Delta]", "4"], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"540", " ", 
            SuperscriptBox["\[Delta]", "5"], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"144", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"234", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"540", " ", "\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"738", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"540", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"216", " ", 
            SuperscriptBox["\[Delta]", "4"], " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"138", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"180", " ", "\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"144", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "6"]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"42", " ", 
               SuperscriptBox["\[Delta]", "9"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Delta]", "10"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"319", "-", 
                 RowBox[{"168", " ", 
                  SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "8"], " ", 
               RowBox[{"(", 
                RowBox[{"140", "-", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"546", "-", 
                 RowBox[{"452", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"60", " ", 
                  SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"661", "-", 
                 RowBox[{"807", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"252", " ", 
                  SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"225", "-", 
                 RowBox[{"977", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"657", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "-", 
                 RowBox[{"168", " ", 
                  SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"512", "-", 
                 RowBox[{"1054", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"516", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "-", 
                 RowBox[{"60", " ", 
                  SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
              RowBox[{"\[Delta]", " ", 
               SuperscriptBox["\[Mu]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "225"}], "+", 
                 RowBox[{"316", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "-", 
                 RowBox[{"169", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "+", 
                 RowBox[{"42", " ", 
                  SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "45"}], "+", 
                 RowBox[{"92", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "-", 
                 RowBox[{"67", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Mu]", "6"]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"45", "-", 
                 RowBox[{"604", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"575", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "-", 
                 RowBox[{"236", " ", 
                  SuperscriptBox["\[Mu]", "6"]}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"42", " ", 
               SuperscriptBox["\[Delta]", "9"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Delta]", "10"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"319", "-", 
                 RowBox[{"168", " ", 
                  SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "8"], " ", 
               RowBox[{"(", 
                RowBox[{"140", "-", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"546", "-", 
                 RowBox[{"452", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"60", " ", 
                  SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"661", "-", 
                 RowBox[{"807", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"252", " ", 
                  SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"225", "-", 
                 RowBox[{"977", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"657", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "-", 
                 RowBox[{"168", " ", 
                  SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"512", "-", 
                 RowBox[{"1054", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"516", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "-", 
                 RowBox[{"60", " ", 
                  SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
              RowBox[{"\[Delta]", " ", 
               SuperscriptBox["\[Mu]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "225"}], "+", 
                 RowBox[{"316", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "-", 
                 RowBox[{"169", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "+", 
                 RowBox[{"42", " ", 
                  SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "43"}], "+", 
                 RowBox[{"92", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "-", 
                 RowBox[{"67", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Mu]", "6"]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"43", "-", 
                 RowBox[{"604", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"575", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "-", 
                 RowBox[{"236", " ", 
                  SuperscriptBox["\[Mu]", "6"]}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM21NLOloops", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["hA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "5"]}], "-", 
             RowBox[{"188", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"490", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"544", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"2528", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"8814", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"15276", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"15703", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"11023", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"5910", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"2406", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"624", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"58", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"182", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"4476", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"16428", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"30804", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"36477", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"30982", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"20436", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"10062", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"3120", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"1588", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"7074", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"16902", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"26289", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"29796", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"25848", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"16188", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"6240", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"1080", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"1554", " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"5515", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"10738", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"14028", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"12252", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"6240", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"1440", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"901", " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"2706", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"4158", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"3120", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"1080", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"438", " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"624", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Mu]", "14"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"640", "+", 
                RowBox[{"384", " ", 
                 SuperscriptBox["\[Delta]", "9"]}], "+", 
                RowBox[{"36", " ", 
                 SuperscriptBox["\[Delta]", "10"]}], "-", 
                RowBox[{"1744", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"1292", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"740", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"273", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"36", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5517", "-", 
                   RowBox[{"1536", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"45", " ", 
                 SuperscriptBox["\[Delta]", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "41"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3005", "-", 
                   RowBox[{"1452", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"90", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"20332", "-", 
                   RowBox[{"13221", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"2304", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"23490", "-", 
                   RowBox[{"22946", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"9891", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                   RowBox[{"1536", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"26038", "-", 
                   RowBox[{"20622", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"6354", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                   RowBox[{"360", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"6832", "-", 
                   RowBox[{"8745", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"4671", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                   RowBox[{"1332", " ", 
                    SuperscriptBox["\[Mu]", "6"]}], "+", 
                   RowBox[{"90", " ", 
                    SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
                RowBox[{"\[Delta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"4520", "-", 
                   RowBox[{"8130", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"5134", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                   RowBox[{"2187", " ", 
                    SuperscriptBox["\[Mu]", "6"]}], "+", 
                   RowBox[{"384", " ", 
                    SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"640", "+", 
                RowBox[{"384", " ", 
                 SuperscriptBox["\[Delta]", "9"]}], "+", 
                RowBox[{"36", " ", 
                 SuperscriptBox["\[Delta]", "10"]}], "-", 
                RowBox[{"1744", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"1292", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"740", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"273", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"36", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5517", "-", 
                   RowBox[{"1536", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"45", " ", 
                 SuperscriptBox["\[Delta]", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "41"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3005", "-", 
                   RowBox[{"1452", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"90", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"20332", "-", 
                   RowBox[{"13221", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"2304", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"23490", "-", 
                   RowBox[{"22946", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"9891", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                   RowBox[{"1536", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"26038", "-", 
                   RowBox[{"20622", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"6354", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                   RowBox[{"360", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"6832", "-", 
                   RowBox[{"8745", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"4671", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                   RowBox[{"1332", " ", 
                    SuperscriptBox["\[Mu]", "6"]}], "+", 
                   RowBox[{"90", " ", 
                    SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
                RowBox[{"\[Delta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"4520", "-", 
                   RowBox[{"8130", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"5134", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                   RowBox[{"2187", " ", 
                    SuperscriptBox["\[Mu]", "6"]}], "+", 
                   RowBox[{"384", " ", 
                    SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"456", " ", 
              SuperscriptBox["\[Delta]", "15"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Delta]", "16"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"9207", "-", 
                RowBox[{"3192", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "871"}], "+", 
                RowBox[{"96", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"23054", "-", 
                RowBox[{"16023", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"1008", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"44372", "-", 
                RowBox[{"49392", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"9576", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"75566", "-", 
                RowBox[{"179416", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"108855", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"15960", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "22234"}], "+", 
                RowBox[{"35878", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"13755", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"672", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"60644", "-", 
                RowBox[{"234564", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"201210", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"57435", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"2520", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"7962", "-", 
                RowBox[{"58729", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"70394", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"31410", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"3990", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"1062", "-", 
                RowBox[{"83268", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"259710", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"211952", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"79605", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"9576", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"9642", "-", 
                RowBox[{"170664", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"307902", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"189580", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"46095", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"2016", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{"\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "344"}], "+", 
                RowBox[{"2482", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"16740", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"17020", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"9560", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"3357", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"456", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "94"}], "-", 
                RowBox[{"886", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"17220", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"29345", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"18745", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"6498", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"798", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "444"}], "-", 
                RowBox[{"24206", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"161320", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"181290", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"92010", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"20853", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1008", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "68"}], "+", 
                RowBox[{"180", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2782", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"3580", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"2370", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"1214", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"345", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"36", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"112", "+", 
                RowBox[{"636", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"18246", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"54700", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"43620", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"20274", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"4683", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"288", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"2", " ", "\[Delta]"}], "-", 
              SuperscriptBox["\[Delta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}]], "]"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"456", " ", 
              SuperscriptBox["\[Delta]", "15"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Delta]", "16"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"9207", "-", 
                RowBox[{"3192", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "871"}], "+", 
                RowBox[{"96", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"23054", "-", 
                RowBox[{"16023", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"1008", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"44372", "-", 
                RowBox[{"49392", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"9576", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"75566", "-", 
                RowBox[{"179416", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"108855", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"15960", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "22234"}], "+", 
                RowBox[{"35878", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"13755", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"672", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"60644", "-", 
                RowBox[{"234564", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"201210", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"57435", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"2520", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"7962", "-", 
                RowBox[{"58729", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"70394", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"31410", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"3990", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"1062", "-", 
                RowBox[{"83268", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"259710", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"211952", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"79605", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"9576", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"9642", "-", 
                RowBox[{"170664", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"307902", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"189580", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"46095", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"2016", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{"\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "344"}], "+", 
                RowBox[{"2482", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"16740", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"17020", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"9560", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"3357", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"456", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "94"}], "-", 
                RowBox[{"886", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"17220", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"29345", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"18745", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"6498", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"798", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "444"}], "-", 
                RowBox[{"24206", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"161320", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"181290", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"92010", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"20853", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1008", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "68"}], "+", 
                RowBox[{"180", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2782", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"3580", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"2370", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"1214", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"345", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"36", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"112", "+", 
                RowBox[{"636", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"18246", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"54700", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"43620", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"20274", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"4683", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"288", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[Delta]"}], "-", 
              SuperscriptBox["\[Delta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], 
             RowBox[{
              RowBox[{"2", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}]], "]"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"17280", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", "Mp", " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", "\[Delta]"}], "+", 
           SuperscriptBox["\[Delta]", "2"], "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.798293166786395*^9, 3.79829317046671*^9}, {
   3.798293211559423*^9, 3.798293218424624*^9}, 3.798354519194681*^9, {
   3.798354752645916*^9, 3.798354784212365*^9}, {3.7983548428772173`*^9, 
   3.798354865426408*^9}, {3.798366310205763*^9, 3.7983663297730503`*^9}},
 CellLabel->
  "In[2089]:=",ExpressionUUID->"34438085-ed7c-4c4d-bff2-af346ae6b94e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "3"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M21NLOloops", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "3"]}], "/.", 
     "constants"}], "//", "Chop"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"slopeM21NLOloops", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", 
     "constants"}], "//", "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971507954788313`*^9, 
  3.797150807240527*^9}, {3.797151416905792*^9, 3.797151420948413*^9}, {
  3.797151507226468*^9, 3.7971515155993156`*^9}, {3.797151840768621*^9, 
  3.797151843248855*^9}, {3.797237178499012*^9, 3.797237193765644*^9}, {
  3.797237241569957*^9, 3.79723724177459*^9}, {3.7982853471026154`*^9, 
  3.798285348582799*^9}, {3.798290147370617*^9, 3.798290149118582*^9}, {
  3.798290561967482*^9, 3.798290563638068*^9}, {3.798293173033265*^9, 
  3.798293175373539*^9}, {3.798293220835471*^9, 3.7982932239505577`*^9}, {
  3.7983548714300222`*^9, 3.798354874490217*^9}, {3.798366338417246*^9, 
  3.798366340125251*^9}},
 CellLabel->
  "In[2091]:=",ExpressionUUID->"450b9bab-1143-4d1e-ab35-de31691ca446"],

Cell[BoxData["2.9784710581960496`"], "Output",
 CellChangeTimes->{
  3.798354787961013*^9, {3.7983548690462017`*^9, 3.798354875037242*^9}, {
   3.79836633662494*^9, 3.7983663406186132`*^9}, 3.798435247039507*^9, 
   3.803301520451221*^9},
 CellLabel->
  "Out[2091]=",ExpressionUUID->"8bddfaad-210b-40d0-84ce-f0bba2ada268"],

Cell[BoxData[
 RowBox[{"-", "0.261552314951588`"}]], "Output",
 CellChangeTimes->{
  3.798354787961013*^9, {3.7983548690462017`*^9, 3.798354875037242*^9}, {
   3.79836633662494*^9, 3.7983663406186132`*^9}, 3.798435247039507*^9, 
   3.803301520453478*^9},
 CellLabel->
  "Out[2092]=",ExpressionUUID->"eb3bc3d6-1ba2-4224-baa9-074e554a09bf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M21NLOloopsHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "Mp", " ", 
        SuperscriptBox["hA", "2"]}], 
       RowBox[{"432", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", "\[Delta]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"43", " ", "\[Delta]"}], "+", 
           RowBox[{"225", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"512", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"661", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"546", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"319", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"140", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"42", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "9"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Delta]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{"54", "+", 
           RowBox[{"436", " ", "\[Delta]"}], "+", 
           RowBox[{"1029", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"1248", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"900", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"462", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"180", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Delta]"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"39", " ", "\[Delta]"}], "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["\[Delta]", "2"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Delta]", "3"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Delta]", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", "\[Delta]"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"258", " ", "\[Delta]"}], "+", 
           RowBox[{"1350", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"3072", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"3966", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"3276", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"1914", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"840", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"252", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Delta]", "9"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", "\[Delta]"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM21NLOloopsHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["hA", "2"], 
        SuperscriptBox["e", "2"], " "}], 
       RowBox[{"17280", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", "Mp", " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Delta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Delta]"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "3"]}]}], 
          SuperscriptBox["\[Mu]", "2"]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"56", "+", 
           RowBox[{"132", " ", "\[Delta]"}], "+", 
           RowBox[{"76", " ", 
            SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", "86", "+", 
        RowBox[{"194", " ", "\[Delta]"}], "+", 
        RowBox[{"172", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"1178", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "+", 
        RowBox[{"3818", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"5729", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "+", 
        RowBox[{"4987", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "+", 
        RowBox[{"3018", " ", 
         SuperscriptBox["\[Delta]", "7"]}], "+", 
        RowBox[{"1446", " ", 
         SuperscriptBox["\[Delta]", "8"]}], "+", 
        RowBox[{"480", " ", 
         SuperscriptBox["\[Delta]", "9"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["\[Delta]", "10"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "28"}], "-", 
           RowBox[{"66", " ", "\[Delta]"}], "-", 
           RowBox[{"38", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"320", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"2100", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"5782", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"8854", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"8592", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"5870", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"3075", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"1221", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"312", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Delta]", "12"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Delta]", "]"}]}], "-", 
        RowBox[{"4", "  ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Delta]"}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", 
           RowBox[{"37", " ", "\[Delta]"}], "-", 
           RowBox[{"64", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"410", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"390", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"201", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"132", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Delta]", "7"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "56"}], "-", 
           RowBox[{"132", " ", "\[Delta]"}], "-", 
           RowBox[{"76", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"640", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"4200", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"11564", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"17708", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"17184", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"11740", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"6150", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"2442", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"624", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["\[Delta]", "12"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", "\[Delta]"}], "]"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.798290151966138*^9, 3.7982901550050373`*^9}, {
   3.7982931774015913`*^9, 3.798293179394606*^9}, {3.798293227848536*^9, 
   3.798293230038213*^9}, 3.7983550315027037`*^9, {3.7983550637152033`*^9, 
   3.798355064579667*^9}},
 CellLabel->
  "In[2093]:=",ExpressionUUID->"d38dbc5b-f46f-426e-9780-e853da65e4de"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["M", "1"], 
   RowBox[{"(", "4", ")"}]], 
  TraditionalForm]],ExpressionUUID->"58792afc-c1d9-4273-8166-8196b0f28d8f"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233078708194*^9, 
  3.795233085035781*^9}},ExpressionUUID->"ba7ca726-e1c6-4cc7-b8c3-\
cfa4bf1e823b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M14NLOloops", "=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox["hA", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               SuperscriptBox["\[Delta]", "4"], "-", 
               RowBox[{"4", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "160"}], " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               RowBox[{"1632", " ", 
                SuperscriptBox["\[Delta]", "4"]}], "-", 
               RowBox[{"12672", " ", 
                SuperscriptBox["\[Delta]", "5"]}], "-", 
               RowBox[{"193464", " ", 
                SuperscriptBox["\[Delta]", "6"]}], "-", 
               RowBox[{"760782", " ", 
                SuperscriptBox["\[Delta]", "7"]}], "-", 
               RowBox[{"1567620", " ", 
                SuperscriptBox["\[Delta]", "8"]}], "-", 
               RowBox[{"2035258", " ", 
                SuperscriptBox["\[Delta]", "9"]}], "-", 
               RowBox[{"1833033", " ", 
                SuperscriptBox["\[Delta]", "10"]}], "-", 
               RowBox[{"1226076", " ", 
                SuperscriptBox["\[Delta]", "11"]}], "-", 
               RowBox[{"635284", " ", 
                SuperscriptBox["\[Delta]", "12"]}], "-", 
               RowBox[{"253116", " ", 
                SuperscriptBox["\[Delta]", "13"]}], "-", 
               RowBox[{"72114", " ", 
                SuperscriptBox["\[Delta]", "14"]}], "-", 
               RowBox[{"12720", " ", 
                SuperscriptBox["\[Delta]", "15"]}], "-", 
               RowBox[{"1020", " ", 
                SuperscriptBox["\[Delta]", "16"]}], "-", 
               RowBox[{"5360", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"19864", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"26664", " ", 
                SuperscriptBox["\[Delta]", "3"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"545968", " ", 
                SuperscriptBox["\[Delta]", "4"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"2162426", " ", 
                SuperscriptBox["\[Delta]", "5"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"4662456", " ", 
                SuperscriptBox["\[Delta]", "6"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"6562322", " ", 
                SuperscriptBox["\[Delta]", "7"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"6600877", " ", 
                SuperscriptBox["\[Delta]", "8"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"5034960", " ", 
                SuperscriptBox["\[Delta]", "9"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"2996628", " ", 
                SuperscriptBox["\[Delta]", "10"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"1366296", " ", 
                SuperscriptBox["\[Delta]", "11"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"443298", " ", 
                SuperscriptBox["\[Delta]", "12"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"89040", " ", 
                SuperscriptBox["\[Delta]", "13"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"8160", " ", 
                SuperscriptBox["\[Delta]", "14"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"9368", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"69192", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"509064", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"1985786", " ", 
                SuperscriptBox["\[Delta]", "3"], " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"4702224", " ", 
                SuperscriptBox["\[Delta]", "4"], " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"7564314", " ", 
                SuperscriptBox["\[Delta]", "5"], " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"8911366", " ", 
                SuperscriptBox["\[Delta]", "6"], " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"8054400", " ", 
                SuperscriptBox["\[Delta]", "7"], " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"5674620", " ", 
                SuperscriptBox["\[Delta]", "8"], " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"3034740", " ", 
                SuperscriptBox["\[Delta]", "9"], " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"1145394", " ", 
                SuperscriptBox["\[Delta]", "10"], " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"267120", " ", 
                SuperscriptBox["\[Delta]", "11"], " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"28560", " ", 
                SuperscriptBox["\[Delta]", "12"], " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"101360", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"556542", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"1726320", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"3593614", " ", 
                SuperscriptBox["\[Delta]", "3"], " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"5436486", " ", 
                SuperscriptBox["\[Delta]", "4"], " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"6214200", " ", 
                SuperscriptBox["\[Delta]", "5"], " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"5437880", " ", 
                SuperscriptBox["\[Delta]", "6"], " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"3538320", " ", 
                SuperscriptBox["\[Delta]", "7"], " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"1601490", " ", 
                SuperscriptBox["\[Delta]", "8"], " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"445200", " ", 
                SuperscriptBox["\[Delta]", "9"], " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"57120", " ", 
                SuperscriptBox["\[Delta]", "10"], " ", 
                SuperscriptBox["\[Mu]", "6"]}], "-", 
               RowBox[{"124452", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "-", 
               RowBox[{"556364", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "-", 
               RowBox[{"1377217", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Mu]", "8"]}], "-", 
               RowBox[{"2274660", " ", 
                SuperscriptBox["\[Delta]", "3"], " ", 
                SuperscriptBox["\[Mu]", "8"]}], "-", 
               RowBox[{"2702940", " ", 
                SuperscriptBox["\[Delta]", "4"], " ", 
                SuperscriptBox["\[Mu]", "8"]}], "-", 
               RowBox[{"2272740", " ", 
                SuperscriptBox["\[Delta]", "5"], " ", 
                SuperscriptBox["\[Mu]", "8"]}], "-", 
               RowBox[{"1293990", " ", 
                SuperscriptBox["\[Delta]", "6"], " ", 
                SuperscriptBox["\[Mu]", "8"]}], "-", 
               RowBox[{"445200", " ", 
                SuperscriptBox["\[Delta]", "7"], " ", 
                SuperscriptBox["\[Mu]", "8"]}], "-", 
               RowBox[{"71400", " ", 
                SuperscriptBox["\[Delta]", "8"], " ", 
                SuperscriptBox["\[Mu]", "8"]}], "+", 
               RowBox[{"84253", " ", 
                SuperscriptBox["\[Mu]", "10"]}], "+", 
               RowBox[{"305976", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "10"]}], "+", 
               RowBox[{"619284", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Mu]", "10"]}], "+", 
               RowBox[{"756696", " ", 
                SuperscriptBox["\[Delta]", "3"], " ", 
                SuperscriptBox["\[Mu]", "10"]}], "+", 
               RowBox[{"591894", " ", 
                SuperscriptBox["\[Delta]", "4"], " ", 
                SuperscriptBox["\[Mu]", "10"]}], "+", 
               RowBox[{"267120", " ", 
                SuperscriptBox["\[Delta]", "5"], " ", 
                SuperscriptBox["\[Mu]", "10"]}], "+", 
               RowBox[{"57120", " ", 
                SuperscriptBox["\[Delta]", "6"], " ", 
                SuperscriptBox["\[Mu]", "10"]}], "-", 
               RowBox[{"40948", " ", 
                SuperscriptBox["\[Mu]", "12"]}], "-", 
               RowBox[{"100716", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "12"]}], "-", 
               RowBox[{"135798", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Mu]", "12"]}], "-", 
               RowBox[{"89040", " ", 
                SuperscriptBox["\[Delta]", "3"], " ", 
                SuperscriptBox["\[Mu]", "12"]}], "-", 
               RowBox[{"28560", " ", 
                SuperscriptBox["\[Delta]", "4"], " ", 
                SuperscriptBox["\[Mu]", "12"]}], "+", 
               RowBox[{"10614", " ", 
                SuperscriptBox["\[Mu]", "14"]}], "+", 
               RowBox[{"12720", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "14"]}], "+", 
               RowBox[{"8160", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Mu]", "14"]}], "-", 
               RowBox[{"1020", " ", 
                SuperscriptBox["\[Mu]", "16"]}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "2"], "-", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"4", " ", "\[Delta]"}], "+", 
                   SuperscriptBox["\[Delta]", "2"], "-", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"525", "+", 
                  RowBox[{"550", " ", 
                   SuperscriptBox["\[Delta]", "7"]}], "+", 
                  RowBox[{"85", " ", 
                   SuperscriptBox["\[Delta]", "8"]}], "-", 
                  RowBox[{"1002", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"631", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"332", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"85", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "5"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3866", "-", 
                    RowBox[{"1650", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "433"}], "+", 
                    RowBox[{"85", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"6668", "-", 
                    RowBox[{"3796", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"510", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Delta]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4087", "-", 
                    RowBox[{"2836", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"825", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{"\[Delta]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2790", "-", 
                    RowBox[{"3599", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"1806", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                    RowBox[{"550", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"6372", "-", 
                    RowBox[{"5814", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"2396", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                    RowBox[{"340", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "2"], "-", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"4", " ", "\[Delta]"}], "+", 
                   SuperscriptBox["\[Delta]", "2"], "-", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"525", "+", 
                  RowBox[{"550", " ", 
                   SuperscriptBox["\[Delta]", "7"]}], "+", 
                  RowBox[{"85", " ", 
                   SuperscriptBox["\[Delta]", "8"]}], "-", 
                  RowBox[{"1002", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"631", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"332", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"85", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "5"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3866", "-", 
                    RowBox[{"1650", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "433"}], "+", 
                    RowBox[{"85", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"6668", "-", 
                    RowBox[{"3796", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"510", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Delta]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4087", "-", 
                    RowBox[{"2836", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"825", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{"\[Delta]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2790", "-", 
                    RowBox[{"3599", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"1806", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                    RowBox[{"550", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"6372", "-", 
                    RowBox[{"5814", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"2396", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                    RowBox[{"340", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               SuperscriptBox["\[Delta]", "4"], "-", 
               RowBox[{"4", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1400", " ", 
                SuperscriptBox["\[Delta]", "19"]}], "+", 
               RowBox[{"85", " ", 
                SuperscriptBox["\[Delta]", "20"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "18"], " ", 
                RowBox[{"(", 
                 RowBox[{"10632", "-", 
                  RowBox[{"850", " ", 
                   SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
               RowBox[{"18", " ", 
                SuperscriptBox["\[Delta]", "17"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2777"}], "+", 
                  RowBox[{"700", " ", 
                   SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Delta]", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"55136", "-", 
                  RowBox[{"28746", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"1275", " ", 
                   SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Delta]", "15"], " ", 
                RowBox[{"(", 
                 RowBox[{"69129", "-", 
                  RowBox[{"60938", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"8400", " ", 
                   SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Delta]", "14"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "136712"}], "+", 
                  RowBox[{"181687", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"51192", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  RowBox[{"1700", " ", 
                   SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Delta]", "13"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "430538"}], "+", 
                  RowBox[{"819321", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"386596", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  RowBox[{"39200", " ", 
                   SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Delta]", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{"531459", "-", 
                  RowBox[{"1455548", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"1024555", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"209496", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"5950", " ", 
                   SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "11"], " ", 
                RowBox[{"(", 
                 RowBox[{"746953", "-", 
                  RowBox[{"3098058", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"3068847", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"1039878", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"88200", " ", 
                   SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"469104", "-", 
                  RowBox[{"6001814", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"12054984", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"8336115", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"2299920", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "-", 
                  RowBox[{"176400", " ", 
                   SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "10"], " ", 
                RowBox[{"(", 
                 RowBox[{"1015528", "-", 
                  RowBox[{"6952746", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"9624762", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"4812276", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"810432", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "-", 
                  RowBox[{"21420", " ", 
                   SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{"131284", "-", 
                  RowBox[{"3821226", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"12000651", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"11257020", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"4532115", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "-", 
                  RowBox[{"678132", " ", 
                   SuperscriptBox["\[Mu]", "10"]}], "+", 
                  RowBox[{"17850", " ", 
                   SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "7"], " ", 
                RowBox[{"(", 
                 RowBox[{"8416", "-", 
                  RowBox[{"842214", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"4642020", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"6036378", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"3304845", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "-", 
                  RowBox[{"800058", " ", 
                   SuperscriptBox["\[Mu]", "10"]}], "+", 
                  RowBox[{"58800", " ", 
                   SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"128", "-", 
                  RowBox[{"59886", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"2201304", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"6797982", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"6475314", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "-", 
                  RowBox[{"3030129", " ", 
                   SuperscriptBox["\[Mu]", "10"]}], "+", 
                  RowBox[{"680148", " ", 
                   SuperscriptBox["\[Mu]", "12"]}], "-", 
                  RowBox[{"50400", " ", 
                   SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
               RowBox[{"\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3672", "+", 
                  RowBox[{"43722", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"220320", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  RowBox[{"261540", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "-", 
                  RowBox[{"168360", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "+", 
                  RowBox[{"69489", " ", 
                   SuperscriptBox["\[Mu]", "10"]}], "-", 
                  RowBox[{"15726", " ", 
                   SuperscriptBox["\[Mu]", "12"]}], "+", 
                  RowBox[{"1400", " ", 
                   SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "48"}], "+", 
                  RowBox[{"229838", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"2688504", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  RowBox[{"5134146", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "-", 
                  RowBox[{"3701910", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "+", 
                  RowBox[{"1293789", " ", 
                   SuperscriptBox["\[Mu]", "10"]}], "-", 
                  RowBox[{"181944", " ", 
                   SuperscriptBox["\[Mu]", "12"]}], "+", 
                  RowBox[{"5100", " ", 
                   SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "3"], " ", 
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "988"}], "+", 
                  RowBox[{"34188", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"605910", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  RowBox[{"1141695", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "-", 
                  RowBox[{"860700", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "+", 
                  RowBox[{"365769", " ", 
                   SuperscriptBox["\[Mu]", "10"]}], "-", 
                  RowBox[{"80034", " ", 
                   SuperscriptBox["\[Mu]", "12"]}], "+", 
                  RowBox[{"6300", " ", 
                   SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "216"}], "-", 
                  RowBox[{"4812", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"31764", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"45630", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"35265", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "-", 
                  RowBox[{"18972", " ", 
                   SuperscriptBox["\[Mu]", "10"]}], "+", 
                  RowBox[{"6501", " ", 
                   SuperscriptBox["\[Mu]", "12"]}], "-", 
                  RowBox[{"1182", " ", 
                   SuperscriptBox["\[Mu]", "14"]}], "+", 
                  RowBox[{"85", " ", 
                   SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"384", "+", 
                  RowBox[{"3450", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"145218", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"431370", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"409125", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "-", 
                  RowBox[{"218397", " ", 
                   SuperscriptBox["\[Mu]", "10"]}], "+", 
                  RowBox[{"68340", " ", 
                   SuperscriptBox["\[Mu]", "12"]}], "-", 
                  RowBox[{"10044", " ", 
                   SuperscriptBox["\[Mu]", "14"]}], "+", 
                  RowBox[{"425", " ", 
                   SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"64", "-", 
                  RowBox[{"2184", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"573264", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"3389340", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"4408995", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "-", 
                  RowBox[{"2643012", " ", 
                   SuperscriptBox["\[Mu]", "10"]}], "+", 
                  RowBox[{"848967", " ", 
                   SuperscriptBox["\[Mu]", "12"]}], "-", 
                  RowBox[{"118152", " ", 
                   SuperscriptBox["\[Mu]", "14"]}], "+", 
                  RowBox[{"3825", " ", 
                   SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", "2"}], "-", 
                RowBox[{"2", " ", "\[Delta]"}], "-", 
                SuperscriptBox["\[Delta]", "2"], "+", 
                SuperscriptBox["\[Mu]", "2"], "+", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "3"]}], "+", 
                  SuperscriptBox["\[Delta]", "4"], "-", 
                  RowBox[{"4", " ", "\[Delta]", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Mu]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "\[Delta]"}], "+", 
                SuperscriptBox["\[Delta]", "2"], "-", 
                SuperscriptBox["\[Mu]", "2"], "+", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "3"]}], "+", 
                  SuperscriptBox["\[Delta]", "4"], "-", 
                  RowBox[{"4", " ", "\[Delta]", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Mu]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}]], "]"}]}], 
            "+", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               SuperscriptBox["\[Delta]", "4"], "-", 
               RowBox[{"4", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1400", " ", 
                SuperscriptBox["\[Delta]", "19"]}], "+", 
               RowBox[{"85", " ", 
                SuperscriptBox["\[Delta]", "20"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "18"], " ", 
                RowBox[{"(", 
                 RowBox[{"10632", "-", 
                  RowBox[{"850", " ", 
                   SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
               RowBox[{"18", " ", 
                SuperscriptBox["\[Delta]", "17"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2777"}], "+", 
                  RowBox[{"700", " ", 
                   SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Delta]", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"55136", "-", 
                  RowBox[{"28746", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"1275", " ", 
                   SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Delta]", "15"], " ", 
                RowBox[{"(", 
                 RowBox[{"69129", "-", 
                  RowBox[{"60938", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"8400", " ", 
                   SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Delta]", "14"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "136712"}], "+", 
                  RowBox[{"181687", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"51192", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  RowBox[{"1700", " ", 
                   SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Delta]", "13"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "430538"}], "+", 
                  RowBox[{"819321", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"386596", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  RowBox[{"39200", " ", 
                   SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Delta]", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{"531459", "-", 
                  RowBox[{"1455548", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"1024555", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"209496", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"5950", " ", 
                   SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "11"], " ", 
                RowBox[{"(", 
                 RowBox[{"746953", "-", 
                  RowBox[{"3098058", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"3068847", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"1039878", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"88200", " ", 
                   SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"469104", "-", 
                  RowBox[{"6001814", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"12054984", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"8336115", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"2299920", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "-", 
                  RowBox[{"176400", " ", 
                   SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "10"], " ", 
                RowBox[{"(", 
                 RowBox[{"1015528", "-", 
                  RowBox[{"6952746", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"9624762", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"4812276", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"810432", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "-", 
                  RowBox[{"21420", " ", 
                   SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{"131284", "-", 
                  RowBox[{"3821226", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"12000651", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"11257020", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"4532115", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "-", 
                  RowBox[{"678132", " ", 
                   SuperscriptBox["\[Mu]", "10"]}], "+", 
                  RowBox[{"17850", " ", 
                   SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "7"], " ", 
                RowBox[{"(", 
                 RowBox[{"8416", "-", 
                  RowBox[{"842214", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"4642020", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"6036378", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"3304845", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "-", 
                  RowBox[{"800058", " ", 
                   SuperscriptBox["\[Mu]", "10"]}], "+", 
                  RowBox[{"58800", " ", 
                   SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"128", "-", 
                  RowBox[{"59886", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"2201304", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"6797982", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"6475314", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "-", 
                  RowBox[{"3030129", " ", 
                   SuperscriptBox["\[Mu]", "10"]}], "+", 
                  RowBox[{"680148", " ", 
                   SuperscriptBox["\[Mu]", "12"]}], "-", 
                  RowBox[{"50400", " ", 
                   SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
               RowBox[{"\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3672", "+", 
                  RowBox[{"43722", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"220320", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  RowBox[{"261540", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "-", 
                  RowBox[{"168360", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "+", 
                  RowBox[{"69489", " ", 
                   SuperscriptBox["\[Mu]", "10"]}], "-", 
                  RowBox[{"15726", " ", 
                   SuperscriptBox["\[Mu]", "12"]}], "+", 
                  RowBox[{"1400", " ", 
                   SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "48"}], "+", 
                  RowBox[{"229838", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"2688504", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  RowBox[{"5134146", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "-", 
                  RowBox[{"3701910", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "+", 
                  RowBox[{"1293789", " ", 
                   SuperscriptBox["\[Mu]", "10"]}], "-", 
                  RowBox[{"181944", " ", 
                   SuperscriptBox["\[Mu]", "12"]}], "+", 
                  RowBox[{"5100", " ", 
                   SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "3"], " ", 
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "988"}], "+", 
                  RowBox[{"34188", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"605910", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  RowBox[{"1141695", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "-", 
                  RowBox[{"860700", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "+", 
                  RowBox[{"365769", " ", 
                   SuperscriptBox["\[Mu]", "10"]}], "-", 
                  RowBox[{"80034", " ", 
                   SuperscriptBox["\[Mu]", "12"]}], "+", 
                  RowBox[{"6300", " ", 
                   SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "216"}], "-", 
                  RowBox[{"4812", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"31764", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"45630", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"35265", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "-", 
                  RowBox[{"18972", " ", 
                   SuperscriptBox["\[Mu]", "10"]}], "+", 
                  RowBox[{"6501", " ", 
                   SuperscriptBox["\[Mu]", "12"]}], "-", 
                  RowBox[{"1182", " ", 
                   SuperscriptBox["\[Mu]", "14"]}], "+", 
                  RowBox[{"85", " ", 
                   SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"384", "+", 
                  RowBox[{"3450", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"145218", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"431370", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"409125", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "-", 
                  RowBox[{"218397", " ", 
                   SuperscriptBox["\[Mu]", "10"]}], "+", 
                  RowBox[{"68340", " ", 
                   SuperscriptBox["\[Mu]", "12"]}], "-", 
                  RowBox[{"10044", " ", 
                   SuperscriptBox["\[Mu]", "14"]}], "+", 
                  RowBox[{"425", " ", 
                   SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"64", "-", 
                  RowBox[{"2184", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"573264", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"3389340", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"4408995", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "-", 
                  RowBox[{"2643012", " ", 
                   SuperscriptBox["\[Mu]", "10"]}], "+", 
                  RowBox[{"848967", " ", 
                   SuperscriptBox["\[Mu]", "12"]}], "-", 
                  RowBox[{"118152", " ", 
                   SuperscriptBox["\[Mu]", "14"]}], "+", 
                  RowBox[{"3825", " ", 
                   SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[Delta]"}], "-", 
                SuperscriptBox["\[Delta]", "2"], "+", 
                SuperscriptBox["\[Mu]", "2"], "+", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "3"]}], "+", 
                  SuperscriptBox["\[Delta]", "4"], "-", 
                  RowBox[{"4", " ", "\[Delta]", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Mu]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], 
               RowBox[{
                RowBox[{"2", " ", "\[Delta]"}], "+", 
                SuperscriptBox["\[Delta]", "2"], "-", 
                SuperscriptBox["\[Mu]", "2"], "+", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "3"]}], "+", 
                  SuperscriptBox["\[Delta]", "4"], "-", 
                  RowBox[{"4", " ", "\[Delta]", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Mu]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}]], "]"}]}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"25920", " ", 
          SuperscriptBox["f\[Pi]", "2"], " ", "Mp", " ", 
          SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", "\[Delta]"}], "+", 
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"]}], ")"}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM14NLOloops", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["hA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"960", " ", 
              SuperscriptBox["\[Delta]", "5"]}], "+", 
             RowBox[{"2400", " ", 
              SuperscriptBox["\[Delta]", "6"]}], "+", 
             RowBox[{"2400", " ", 
              SuperscriptBox["\[Delta]", "7"]}], "+", 
             RowBox[{"1200", " ", 
              SuperscriptBox["\[Delta]", "8"]}], "+", 
             RowBox[{"300", " ", 
              SuperscriptBox["\[Delta]", "9"]}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["\[Delta]", "10"]}], "+", 
             RowBox[{"23280", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"96008", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"70324", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"253230", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"1849104", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"35195334", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"166612044", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"419880178", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"681024068", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"779713596", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"668106358", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"445494437", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"235209888", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"97251204", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"30200580", " ", 
              SuperscriptBox["\[Delta]", "17"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"6541530", " ", 
              SuperscriptBox["\[Delta]", "18"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"870480", " ", 
              SuperscriptBox["\[Delta]", "19"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"53100", " ", 
              SuperscriptBox["\[Delta]", "20"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"13560", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"589684", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"1961672", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"1017830", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"8410808", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"135897332", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"640511720", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"1654948818", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"2818225072", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"3459983500", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"3235905380", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"2383784463", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"1397758992", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"641871060", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"221049360", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"53069790", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"7834320", " ", 
              SuperscriptBox["\[Delta]", "17"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"531000", " ", 
              SuperscriptBox["\[Delta]", "18"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"107388", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"1979964", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"6455110", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"8450864", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"192154140", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"908655044", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"2453212118", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"4498882152", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"6080720812", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"6359032030", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"5283848571", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"3501483504", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"1812914484", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"701729280", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"189063240", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"31337280", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"2389500", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"1735230", " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"14182260", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"117922330", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"554290704", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"1640220530", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"3405481760", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"5300112564", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"6435348616", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"6218350441", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"4773378720", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"2844262068", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"1259571600", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"386977080", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"73120320", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"6372000", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"17360418", " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"115909056", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"445872428", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"1183214212", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"2318318176", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"3489312098", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"4118300019", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"3801513600", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"2685495900", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"1394605800", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"499209900", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"109680480", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"11151000", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"24399336", " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"139413600", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"437545984", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"937817716", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"1481899353", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"1752126288", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"1538232924", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"971797680", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"417954180", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"109680480", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"13381200", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"18889464", " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"92621226", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"247303277", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"425893872", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"506885340", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"413955360", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"224465640", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"73120320", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"11151000", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "+", 
             RowBox[{"10912047", " ", 
              SuperscriptBox["\[Mu]", "16"]}], "+", 
             RowBox[{"40836864", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "16"]}], "+", 
             RowBox[{"82144284", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "+", 
             RowBox[{"97717680", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "+", 
             RowBox[{"72983640", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "+", 
             RowBox[{"31337280", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "+", 
             RowBox[{"6372000", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "-", 
             RowBox[{"3963408", " ", 
              SuperscriptBox["\[Mu]", "18"]}], "-", 
             RowBox[{"9645300", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "18"]}], "-", 
             RowBox[{"12441930", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "18"]}], "-", 
             RowBox[{"7834320", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "18"]}], "-", 
             RowBox[{"2389500", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "18"]}], "+", 
             RowBox[{"737550", " ", 
              SuperscriptBox["\[Mu]", "20"]}], "+", 
             RowBox[{"870480", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "20"]}], "+", 
             RowBox[{"531000", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "20"]}], "-", 
             RowBox[{"53100", " ", 
              SuperscriptBox["\[Mu]", "22"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"4", " ", "\[Delta]"}], "+", 
                 SuperscriptBox["\[Delta]", "2"], "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"28290", " ", 
                 SuperscriptBox["\[Delta]", "7"]}], "+", 
                RowBox[{"4425", " ", 
                 SuperscriptBox["\[Delta]", "8"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"188560", "-", 
                   RowBox[{"84870", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"20", " ", 
                 SuperscriptBox["\[Delta]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4372"}], "+", 
                   RowBox[{"885", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"156186", "-", 
                   RowBox[{"94940", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"13275", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"370744", "-", 
                   RowBox[{"270940", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"84870", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
                RowBox[{"6", " ", "\[Delta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20209"}], "+", 
                   RowBox[{"25932", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "-", 
                   RowBox[{"13730", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "+", 
                   RowBox[{"4715", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "141181"}], "+", 
                   RowBox[{"131714", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "-", 
                   RowBox[{"58720", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "+", 
                   RowBox[{"8850", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"7420", "-", 
                   RowBox[{"13658", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"8428", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                   RowBox[{"5000", " ", 
                    SuperscriptBox["\[Mu]", "6"]}], "+", 
                   RowBox[{"1475", " ", 
                    SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"4", " ", "\[Delta]"}], "+", 
                 SuperscriptBox["\[Delta]", "2"], "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"28290", " ", 
                 SuperscriptBox["\[Delta]", "7"]}], "+", 
                RowBox[{"4425", " ", 
                 SuperscriptBox["\[Delta]", "8"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"188560", "-", 
                   RowBox[{"84870", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"20", " ", 
                 SuperscriptBox["\[Delta]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4372"}], "+", 
                   RowBox[{"885", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"156186", "-", 
                   RowBox[{"94940", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"13275", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"370744", "-", 
                   RowBox[{"270940", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"84870", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
                RowBox[{"6", " ", "\[Delta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20209"}], "+", 
                   RowBox[{"25932", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "-", 
                   RowBox[{"13730", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "+", 
                   RowBox[{"4715", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "141181"}], "+", 
                   RowBox[{"131714", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "-", 
                   RowBox[{"58720", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "+", 
                   RowBox[{"8850", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"7420", "-", 
                   RowBox[{"13658", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"8428", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                   RowBox[{"5000", " ", 
                    SuperscriptBox["\[Mu]", "6"]}], "+", 
                   RowBox[{"1475", " ", 
                    SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"90240", " ", 
              SuperscriptBox["\[Delta]", "23"]}], "+", 
             RowBox[{"4425", " ", 
              SuperscriptBox["\[Delta]", "24"]}], "-", 
             RowBox[{"100", " ", 
              SuperscriptBox["\[Delta]", "22"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8552"}], "+", 
                RowBox[{"531", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"80", " ", 
              SuperscriptBox["\[Delta]", "21"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "62851"}], "+", 
                RowBox[{"12408", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "20"], " ", 
              RowBox[{"(", 
               RowBox[{"20696372", "-", 
                RowBox[{"8628950", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"292050", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Delta]", "19"], " ", 
              RowBox[{"(", 
               RowBox[{"5323516", "-", 
                RowBox[{"3880055", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"413600", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "18"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25744751"}], "+", 
                RowBox[{"29318414", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"6542250", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"162250", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "50045763"}], "+", 
                RowBox[{"83031572", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"32130390", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"2481600", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{"157893808", "-", 
                RowBox[{"368252866", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"220919838", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"35362250", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"730125", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{"25114840", "-", 
                RowBox[{"82104891", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"71092764", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"19560190", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1240800", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25298416"}], "+", 
                RowBox[{"119180776", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"143113342", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"60535972", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"7867750", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"146025", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "117489808"}], "+", 
                RowBox[{"842331585", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1389357156", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"840096096", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"185851260", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"10422720", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"66975424", "-", 
                RowBox[{"792520116", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"1831799664", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1515172869", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"510754860", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"57917475", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1022175", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"13177856", "-", 
                RowBox[{"289697942", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"984145713", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1095333966", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"522625656", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"99792315", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"5211360", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6373259"}], "+", 
                RowBox[{"315910752", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1701978993", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"2577777474", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1659618555", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"478321074", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"49745850", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"876150", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "712451"}], "+", 
                RowBox[{"120535152", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1155496239", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"2475378759", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"2100204315", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"848269548", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"146789790", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"7444800", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"842", "-", 
                RowBox[{"1596213", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"108128124", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"589952244", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"895477770", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"621549021", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"223066284", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"36359730", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"1861200", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"2582", "-", 
                RowBox[{"114712412", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"2371110048", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"7685406828", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"8605151190", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"4627136136", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1196663244", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"118783500", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"2190375", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8632"}], "-", 
                RowBox[{"140204", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1388066", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"7485940", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"10215590", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"7725046", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"3946523", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"1266948", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"217990", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"15040", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2452"}], "-", 
                RowBox[{"43536", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"50201940", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"553881804", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1202512374", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"1066946706", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"503387892", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"121399776", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"11929500", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"243375", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"19884", "+", 
                RowBox[{"278412", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"4417272", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"77521500", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"167740650", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"152366298", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"81839016", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"26056476", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"4199885", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"248160", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1888"}], "-", 
                RowBox[{"71138", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"5706948", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"188193138", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"638731590", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"733004391", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"437684436", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"145154064", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"23084640", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"1240800", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1800", "+", 
                RowBox[{"251976", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"803124", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"31609590", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"104524980", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"116881590", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"75587568", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"31196973", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"7349890", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"812350", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "-", 
                RowBox[{"26550", " ", 
                 SuperscriptBox["\[Mu]", "20"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"100", "+", 
                RowBox[{"18956", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"276210", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1839876", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"2922780", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"2548560", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1591842", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"688150", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"181678", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "-", 
                RowBox[{"25650", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "+", 
                RowBox[{"1475", " ", 
                 SuperscriptBox["\[Mu]", "20"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1200", "+", 
                RowBox[{"115506", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"507198", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"83582628", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"520270380", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"797878830", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"589801842", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"254478894", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"59336694", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "-", 
                RowBox[{"6007375", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "+", 
                RowBox[{"146025", " ", 
                 SuperscriptBox["\[Mu]", "20"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"2", " ", "\[Delta]"}], "-", 
              SuperscriptBox["\[Delta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}]], "]"}]}], 
          "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"90240", " ", 
              SuperscriptBox["\[Delta]", "23"]}], "+", 
             RowBox[{"4425", " ", 
              SuperscriptBox["\[Delta]", "24"]}], "-", 
             RowBox[{"100", " ", 
              SuperscriptBox["\[Delta]", "22"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8552"}], "+", 
                RowBox[{"531", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"80", " ", 
              SuperscriptBox["\[Delta]", "21"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "62851"}], "+", 
                RowBox[{"12408", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "20"], " ", 
              RowBox[{"(", 
               RowBox[{"20696372", "-", 
                RowBox[{"8628950", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"292050", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Delta]", "19"], " ", 
              RowBox[{"(", 
               RowBox[{"5323516", "-", 
                RowBox[{"3880055", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"413600", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "18"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25744751"}], "+", 
                RowBox[{"29318414", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"6542250", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"162250", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "50045763"}], "+", 
                RowBox[{"83031572", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"32130390", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"2481600", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{"157893808", "-", 
                RowBox[{"368252866", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"220919838", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"35362250", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"730125", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{"25114840", "-", 
                RowBox[{"82104891", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"71092764", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"19560190", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1240800", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25298416"}], "+", 
                RowBox[{"119180776", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"143113342", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"60535972", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"7867750", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"146025", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "117489808"}], "+", 
                RowBox[{"842331585", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1389357156", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"840096096", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"185851260", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"10422720", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"66975424", "-", 
                RowBox[{"792520116", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"1831799664", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1515172869", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"510754860", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"57917475", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1022175", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"13177856", "-", 
                RowBox[{"289697942", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"984145713", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1095333966", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"522625656", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"99792315", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"5211360", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6373259"}], "+", 
                RowBox[{"315910752", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1701978993", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"2577777474", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1659618555", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"478321074", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"49745850", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"876150", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "712451"}], "+", 
                RowBox[{"120535152", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1155496239", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"2475378759", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"2100204315", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"848269548", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"146789790", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"7444800", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"842", "-", 
                RowBox[{"1596213", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"108128124", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"589952244", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"895477770", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"621549021", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"223066284", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"36359730", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"1861200", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"2582", "-", 
                RowBox[{"114712412", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"2371110048", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"7685406828", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"8605151190", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"4627136136", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1196663244", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"118783500", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"2190375", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8632"}], "-", 
                RowBox[{"140204", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1388066", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"7485940", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"10215590", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"7725046", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"3946523", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"1266948", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"217990", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"15040", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2452"}], "-", 
                RowBox[{"43536", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"50201940", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"553881804", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1202512374", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"1066946706", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"503387892", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"121399776", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"11929500", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"243375", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"19884", "+", 
                RowBox[{"278412", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"4417272", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"77521500", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"167740650", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"152366298", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"81839016", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"26056476", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"4199885", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"248160", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1888"}], "-", 
                RowBox[{"71138", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"5706948", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"188193138", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"638731590", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"733004391", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"437684436", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"145154064", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"23084640", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"1240800", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1800", "+", 
                RowBox[{"251976", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"803124", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"31609590", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"104524980", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"116881590", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"75587568", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"31196973", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"7349890", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"812350", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "-", 
                RowBox[{"26550", " ", 
                 SuperscriptBox["\[Mu]", "20"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"100", "+", 
                RowBox[{"18956", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"276210", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1839876", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"2922780", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"2548560", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1591842", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"688150", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"181678", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "-", 
                RowBox[{"25650", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "+", 
                RowBox[{"1475", " ", 
                 SuperscriptBox["\[Mu]", "20"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1200", "+", 
                RowBox[{"115506", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"507198", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"83582628", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"520270380", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"797878830", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"589801842", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"254478894", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"59336694", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "-", 
                RowBox[{"6007375", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "+", 
                RowBox[{"146025", " ", 
                 SuperscriptBox["\[Mu]", "20"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[Delta]"}], "-", 
              SuperscriptBox["\[Delta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], 
             RowBox[{
              RowBox[{"2", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}]], "]"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"181440", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["Mp", "3"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", "\[Delta]"}], "+", 
           SuperscriptBox["\[Delta]", "2"], "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], "5"]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.798293237028284*^9, 3.798293245414785*^9}, 
   3.798356373198955*^9, {3.798366002254492*^9, 3.798366002817047*^9}, {
   3.798366358792933*^9, 3.798366381064578*^9}, {3.798366483220476*^9, 
   3.798366484270709*^9}},
 CellLabel->
  "In[2095]:=",ExpressionUUID->"34bf1a57-7f88-4472-b63e-1cec219b3a08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M14NLOloops", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", 
     "constants"}], "//", "Chop"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "7"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"slopeM14NLOloops", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "7"]}], "/.", 
     "constants"}], "//", "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971507954788313`*^9, 
  3.797150807240527*^9}, {3.797151416905792*^9, 3.797151420948413*^9}, {
  3.797151507226468*^9, 3.7971515155993156`*^9}, {3.797151840768621*^9, 
  3.797151843248855*^9}, {3.797237178499012*^9, 3.797237244251342*^9}, {
  3.7982853655347*^9, 3.7982853676316757`*^9}, {3.798290197530841*^9, 
  3.79829019917981*^9}, {3.7982905227472153`*^9, 3.798290525015703*^9}, {
  3.798293255827956*^9, 3.798293258426709*^9}, {3.798366009341065*^9, 
  3.798366012860879*^9}, {3.7983663853291273`*^9, 3.798366387070712*^9}, {
  3.7983664892588654`*^9, 3.7983664910769787`*^9}},
 CellLabel->
  "In[2097]:=",ExpressionUUID->"0d76e665-ed10-4cdf-9a61-890192f0cabe"],

Cell[BoxData["0.12516158508947767`"], "Output",
 CellChangeTimes->{{3.7983660070635033`*^9, 3.7983660133547287`*^9}, {
   3.798366385817634*^9, 3.798366387493771*^9}, {3.798366489742856*^9, 
   3.798366491508978*^9}, 3.7984352472405663`*^9, 3.8033015207273483`*^9},
 CellLabel->
  "Out[2097]=",ExpressionUUID->"035a1002-c9f1-4984-ab2b-390d093d0bba"],

Cell[BoxData[
 RowBox[{"-", "0.019438162782341617`"}]], "Output",
 CellChangeTimes->{{3.7983660070635033`*^9, 3.7983660133547287`*^9}, {
   3.798366385817634*^9, 3.798366387493771*^9}, {3.798366489742856*^9, 
   3.798366491508978*^9}, 3.7984352472405663`*^9, 3.803301520729248*^9},
 CellLabel->
  "Out[2098]=",ExpressionUUID->"3f13a637-d054-423a-a8e4-92ee3946649c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M14NLOloopsHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["hA", "2"], 
        SuperscriptBox["e", "2"]}], 
       RowBox[{"25920", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", "Mp", " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Delta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Delta]"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "48"}], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", "20", "-", 
        RowBox[{"234", " ", "\[Delta]"}], "+", 
        RowBox[{"1920", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"21476", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "+", 
        RowBox[{"61473", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"87396", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "+", 
        RowBox[{"74524", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "+", 
        RowBox[{"44112", " ", 
         SuperscriptBox["\[Delta]", "7"]}], "+", 
        RowBox[{"20274", " ", 
         SuperscriptBox["\[Delta]", "8"]}], "+", 
        RowBox[{"6600", " ", 
         SuperscriptBox["\[Delta]", "9"]}], "+", 
        RowBox[{"1020", " ", 
         SuperscriptBox["\[Delta]", "10"]}], "+", 
        RowBox[{"12", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"1050", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"6105", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"15534", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"22720", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"21510", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"14400", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"7330", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"2832", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"720", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"85", " ", 
            SuperscriptBox["\[Delta]", "12"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Delta]", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Delta]"}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"10", " ", "\[Delta]"}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"980", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"995", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"507", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"295", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"85", " ", 
            SuperscriptBox["\[Delta]", "7"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"48", "+", 
           RowBox[{"12600", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"73260", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"186408", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"272640", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"258120", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"172800", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"87960", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"33984", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"8640", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"1020", " ", 
            SuperscriptBox["\[Delta]", "12"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", "\[Delta]"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM14NLOloopsHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["hA", "2"], 
        SuperscriptBox["e", "2"]}], 
       RowBox[{"181440", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["Mp", "3"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Delta]", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Delta]"}], ")"}], "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "120"}], " ", 
           SuperscriptBox["\[Delta]", "2"]}], "-", 
          RowBox[{"120", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["\[Delta]", "4"]}]}], 
         SuperscriptBox["\[Mu]", "2"]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1800"}], "-", 
           RowBox[{"2064", " ", "\[Delta]"}], "-", 
           RowBox[{"528", " ", 
            SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", "3390", "-", 
        RowBox[{"8116", " ", "\[Delta]"}], "+", 
        RowBox[{"4636", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "-", 
        RowBox[{"32832", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "+", 
        RowBox[{"277706", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"4006876", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "+", 
        RowBox[{"14612016", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "+", 
        RowBox[{"27527128", " ", 
         SuperscriptBox["\[Delta]", "7"]}], "+", 
        RowBox[{"32377445", " ", 
         SuperscriptBox["\[Delta]", "8"]}], "+", 
        RowBox[{"26426184", " ", 
         SuperscriptBox["\[Delta]", "9"]}], "+", 
        RowBox[{"16150044", " ", 
         SuperscriptBox["\[Delta]", "10"]}], "+", 
        RowBox[{"7594920", " ", 
         SuperscriptBox["\[Delta]", "11"]}], "+", 
        RowBox[{"2593050", " ", 
         SuperscriptBox["\[Delta]", "12"]}], "+", 
        RowBox[{"551880", " ", 
         SuperscriptBox["\[Delta]", "13"]}], "+", 
        RowBox[{"53100", " ", 
         SuperscriptBox["\[Delta]", "14"]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"150", "+", 
           RowBox[{"172", " ", "\[Delta]"}], "+", 
           RowBox[{"44", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"178080", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"1237152", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"3847504", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"7104080", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"8763330", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"7763770", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"5207216", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"2719332", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "+", 
           RowBox[{"1088080", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "+", 
           RowBox[{"310280", " ", 
            SuperscriptBox["\[Delta]", "14"]}], "+", 
           RowBox[{"54840", " ", 
            SuperscriptBox["\[Delta]", "15"]}], "+", 
           RowBox[{"4425", " ", 
            SuperscriptBox["\[Delta]", "16"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Delta]", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Delta]"}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{"75", "-", 
           RowBox[{"289", " ", "\[Delta]"}], "+", 
           RowBox[{"717", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"1445", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"2570", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"173880", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"353206", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"323482", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"204405", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"102455", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"32715", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"4425", " ", 
            SuperscriptBox["\[Delta]", "11"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1800", "+", 
           RowBox[{"2064", " ", "\[Delta]"}], "+", 
           RowBox[{"528", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"2136960", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"14845824", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"46170048", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"85248960", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"105159960", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"93165240", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"62486592", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"32631984", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "+", 
           RowBox[{"13056960", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "+", 
           RowBox[{"3723360", " ", 
            SuperscriptBox["\[Delta]", "14"]}], "+", 
           RowBox[{"658080", " ", 
            SuperscriptBox["\[Delta]", "15"]}], "+", 
           RowBox[{"53100", " ", 
            SuperscriptBox["\[Delta]", "16"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", "\[Delta]"}], "]"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797150811192177*^9, 3.797150820887938*^9}, {3.7971511453082247`*^9, 
   3.797151149855842*^9}, {3.797151829731202*^9, 3.797151848723442*^9}, {
   3.797152018039908*^9, 3.797152022445764*^9}, {3.7972371590985928`*^9, 
   3.79723721309359*^9}, {3.797237244706801*^9, 3.797237245401925*^9}, {
   3.797238601993944*^9, 3.797238635306584*^9}, {3.7972533315434437`*^9, 
   3.797253336474193*^9}, 3.7972616058325777`*^9, {3.797261652924284*^9, 
   3.797261657728059*^9}, {3.798285370700932*^9, 3.798285372132841*^9}, {
   3.798290188959977*^9, 3.7982901919989853`*^9}, {3.798293260627265*^9, 
   3.798293263272222*^9}, 3.798356445742401*^9, 3.7983660539229097`*^9},
 CellLabel->
  "In[2099]:=",ExpressionUUID->"9bbaa07d-5516-47b0-a3d2-58bf8c7b618a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Alpha]", "L"], 
  TraditionalForm]],ExpressionUUID->"e944acd2-7dde-46b0-9211-b473d81fc809"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.7952330181931667`*^9, 
  3.795233020251217*^9}},ExpressionUUID->"763fc837-c6e8-4cc2-a7a9-\
44fd9f038429"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]LNLOloops", "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"25920", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", "Mp", " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      SuperscriptBox["e", "2"], " ", 
      SuperscriptBox["hA", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "-", 
        RowBox[{"1779", " ", "\[Delta]"}], "-", 
        RowBox[{"5580", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "-", 
        RowBox[{"7876", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "-", 
        RowBox[{"5658", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "-", 
        RowBox[{"1998", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "-", 
        RowBox[{"272", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "+", 
        RowBox[{"534", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"4152", " ", "\[Delta]", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"6588", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"3996", " ", 
         SuperscriptBox["\[Delta]", "3"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"816", " ", 
         SuperscriptBox["\[Delta]", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        RowBox[{"930", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"1998", " ", "\[Delta]", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"816", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"272", " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"83", "+", 
           RowBox[{"205", " ", "\[Delta]"}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"70", " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "38"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "-", 
           RowBox[{"49", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"7", " ", "\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Delta]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]], "184", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"17", " ", 
            SuperscriptBox["\[Delta]", "17"]}], "+", 
           SuperscriptBox["\[Delta]", "18"], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{"635", "-", 
              RowBox[{"136", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"133", "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"517", "-", 
              RowBox[{"236", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"4862", "-", 
              RowBox[{"3990", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"476", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"11286", "-", 
              RowBox[{"23738", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"10605", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"952", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"8514", "-", 
              RowBox[{"11473", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2884", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"84", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"11385", "-", 
              RowBox[{"36432", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"26411", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"4928", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"126", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"8701", "-", 
              RowBox[{"42108", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"47047", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"15400", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"1190", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"2047", "-", 
              RowBox[{"24156", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"60258", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"48048", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"13125", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"952", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"4961", "-", 
              RowBox[{"36795", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"61677", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"32340", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"5110", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"126", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "130"}], "+", 
              RowBox[{"2401", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"9240", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"12540", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"7150", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"1715", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"136", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"35", "-", 
              RowBox[{"392", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1134", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1320", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"715", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"180", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"17", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"289", "-", 
              RowBox[{"5852", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"21945", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"25872", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"11165", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"1624", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"42", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"50", "-", 
              RowBox[{"2023", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"11781", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"20328", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"13156", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"3255", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"238", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"8", "-", 
              RowBox[{"939", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"9086", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"23100", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"21780", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"8393", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"1204", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"28", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"126", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"210", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"165", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"66", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"13", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              SuperscriptBox["\[Mu]", "14"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"399", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"2464", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"4830", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"3960", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"1463", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"224", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Delta]", "2"]}], " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           SuperscriptBox["\[Mu]", "6"]}]], "184", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"17", " ", 
            SuperscriptBox["\[Delta]", "17"]}], "+", 
           SuperscriptBox["\[Delta]", "18"], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{"650", "-", 
              RowBox[{"136", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"134", "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"2171", "-", 
              RowBox[{"952", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"5291", "-", 
              RowBox[{"4095", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"476", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"9724", "-", 
              RowBox[{"12103", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2912", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"84", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6864"}], "+", 
              RowBox[{"13013", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"5460", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"476", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"2145", "-", 
              RowBox[{"6006", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"4004", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"712", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"12727", "-", 
              RowBox[{"51909", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"52052", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"15925", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"1190", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"4082", "-", 
              RowBox[{"36036", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"75504", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"53768", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"13650", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"952", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"8294", "-", 
              RowBox[{"49335", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"72072", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"34580", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"5180", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"126", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1469", "-", 
              RowBox[{"20020", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"60060", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"61424", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"24115", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"3304", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"84", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"365", "-", 
              RowBox[{"8281", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"36036", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"52008", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"29887", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"6825", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"476", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"56", "-", 
              RowBox[{"2457", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"16016", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"32460", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"26400", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"9191", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"1232", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"84", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"252", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"330", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"220", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"78", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"14", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              SuperscriptBox["\[Mu]", "14"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "58"}], "+", 
              RowBox[{"1092", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"4536", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"7050", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"4950", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"1638", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"232", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"140", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"882", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"1890", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"1815", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"858", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"195", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"17", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"245", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"2548", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"7308", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"8250", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"4147", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"910", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"68", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3864", " ", 
            SuperscriptBox["\[Delta]", "21"]}], "+", 
           RowBox[{"184", " ", 
            SuperscriptBox["\[Delta]", "22"]}], "-", 
           RowBox[{"184", " ", 
            SuperscriptBox["\[Delta]", "20"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "206"}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"1104", " ", 
            SuperscriptBox["\[Delta]", "19"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "209"}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "18"], " ", 
            RowBox[{"(", 
             RowBox[{"488244", "-", 
              RowBox[{"172675", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"5060", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Delta]", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"254150", "-", 
              RowBox[{"159981", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"14490", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"7281248", "-", 
              RowBox[{"7435452", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1402470", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"30360", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2262832"}], "+", 
              RowBox[{"3549057", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"1175280", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"77280", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"20023432", "-", 
              RowBox[{"46690849", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"24743708", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"3335640", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"60720", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"23496616", "-", 
              RowBox[{"80039433", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"64250942", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"14989968", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"811440", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"21944208", "-", 
              RowBox[{"108549364", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"127706843", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"47038292", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"5129880", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"85008", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8111272"}], "+", 
              RowBox[{"58522942", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"99090769", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"54556635", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"10144512", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"486864", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"9379032", "-", 
              RowBox[{"100234092", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"242666900", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"193182049", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"55959708", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"5306868", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"85008", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"4152696", "-", 
              RowBox[{"67676738", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"235278901", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"265738195", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"113618190", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"18093096", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"811440", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1360128", "-", 
              RowBox[{"35503656", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"180137064", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"286398744", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"174799955", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"42809788", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"3714900", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"60720", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "155296"}], "+", 
              RowBox[{"7059921", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"53961108", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"121038049", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"103365670", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"36922865", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"5299056", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"231840", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "95304"}], "+", 
              RowBox[{"4256543", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"30910628", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"70471489", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"66778388", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"29310089", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"5958108", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"492840", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"10120", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11864"}], "+", 
              RowBox[{"128813", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"405116", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"566499", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"413088", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"166889", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"37208", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"4214", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"184", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"68528", "-", 
              RowBox[{"1637127", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"7690672", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"13334601", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"10699172", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"4305763", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"860492", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"75830", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"2024", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2924", "-", 
              RowBox[{"195285", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1381324", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"3234255", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"3436839", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"1866533", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"530690", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"73884", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"3864", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2474", "-", 
              RowBox[{"352471", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"4290399", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"13852591", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"17771581", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"10629929", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"3089841", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"410904", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"19320", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"44160", "-", 
              RowBox[{"4089957", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"49755216", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"159550567", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"188750080", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"95086363", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"20738452", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"1718520", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"30360", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"2944", "-", 
              RowBox[{"806449", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"17180420", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"80938029", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"132452788", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"92105567", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"28983402", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"3914640", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"173880", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Mu]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "-", 
             RowBox[{"4", " ", "\[Delta]"}], "-", 
             SuperscriptBox["\[Delta]", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18796", " ", 
            SuperscriptBox["\[Delta]", "21"]}], "+", 
           RowBox[{"902", " ", 
            SuperscriptBox["\[Delta]", "22"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "20"], " ", 
            RowBox[{"(", 
             RowBox[{"182316", "-", 
              RowBox[{"9922", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "19"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "546531"}], "+", 
              RowBox[{"93980", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "18"], " ", 
            RowBox[{"(", 
             RowBox[{"4535481", "-", 
              RowBox[{"1657966", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"49610", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"13815981", "-", 
              RowBox[{"9043084", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"845820", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"31973188", "-", 
              RowBox[{"34150705", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"6717474", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"148830", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14340104"}], "+", 
              RowBox[{"23680657", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"8248610", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"563880", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"26880868", "-", 
              RowBox[{"66563091", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"37397842", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"5310312", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"99220", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"89155562", "-", 
              RowBox[{"326512341", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"280072518", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"69571936", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"3947160", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"51886218", "-", 
              RowBox[{"422398840", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"779821206", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"464954856", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"93235268", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"4736592", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"77249656", "-", 
              RowBox[{"418630668", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"530966895", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"210115346", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"24410064", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"416724", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"26457309", "-", 
              RowBox[{"334373080", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"896693910", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"779090357", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"245596904", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"25129188", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"416724", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"9877314", "-", 
              RowBox[{"205523746", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"809959292", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1007288329", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"471859820", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"82112632", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"3947160", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"389680", "-", 
              RowBox[{"33206110", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"313964340", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"797038634", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"753573516", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"297744036", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"47326664", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"2255520", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"2530632", "-", 
              RowBox[{"96202729", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"572842716", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1014307374", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"681949755", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"183948996", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"17471916", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"297660", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "105516"}], "+", 
              RowBox[{"8614407", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"80018370", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"207016087", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"217049946", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"105749053", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"24125086", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"2257236", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"49610", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "28076"}], "+", 
              RowBox[{"336325", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"1074941", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"1561353", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"1213860", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"533397", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"132059", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"17122", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"902", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"76392", "-", 
              RowBox[{"3572175", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"19974661", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"37928151", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"33225192", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"14785335", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"3326751", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"336414", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"9922", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "744"}], "-", 
              RowBox[{"401350", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3484348", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"8766096", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"9993810", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"5918595", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"1872351", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"298588", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"18796", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1956", "-", 
              RowBox[{"584850", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"10198989", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"38052947", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"53840971", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"35525191", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"11530424", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"1740883", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"93980", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"24080", "-", 
              RowBox[{"8019589", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"130830950", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"486368581", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"640640142", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"357607323", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"86819530", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"8001624", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"148830", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "864"}], "-", 
              RowBox[{"1240830", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"40159626", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"227672130", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"418010752", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"322086255", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"112861698", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"17104960", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"845820", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["\[Delta]", "2"]}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3864", " ", 
            SuperscriptBox["\[Delta]", "21"]}], "+", 
           RowBox[{"184", " ", 
            SuperscriptBox["\[Delta]", "22"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "20"], " ", 
            RowBox[{"(", 
             RowBox[{"36818", "-", 
              RowBox[{"2024", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Delta]", "19"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "26281"}], "+", 
              RowBox[{"4830", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"90", " ", 
            SuperscriptBox["\[Delta]", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"23161", "-", 
              RowBox[{"19282", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1932", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "18"], " ", 
            RowBox[{"(", 
             RowBox[{"398622", "-", 
              RowBox[{"167245", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"5060", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{"3873909", "-", 
              RowBox[{"14280242", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"6314112", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"463680", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"3699899", "-", 
              RowBox[{"5985102", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1353600", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"30360", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"175162", "-", 
              RowBox[{"23353589", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"19593692", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"3205320", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"60720", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3872126"}], "-", 
              RowBox[{"11711013", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"21090461", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"6634488", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"405720", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "20061034"}], "+", 
              RowBox[{"28342596", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"59382587", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"69931890", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"17707536", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"973728", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"16240092", "+", 
              RowBox[{"5022147", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"62791825", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"36541484", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"4901820", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"85008", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "17247676"}], "+", 
              RowBox[{"58005888", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"19840840", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"93218857", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"42494340", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"5033196", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"85008", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10702650"}], "+", 
              RowBox[{"65970952", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"38154387", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"81396640", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"70839790", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"15511608", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"811440", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1468123"}], "+", 
              RowBox[{"28984326", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"80416149", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"21347302", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"64614395", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"44581670", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"8877120", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"463680", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"4765521", "-", 
              RowBox[{"51550908", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"78393654", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"33087805", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"82599595", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"31624264", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"3486840", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"60720", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"66744", "-", 
              RowBox[{"2189723", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"9437886", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"9789479", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"1692898", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"6867061", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"3415862", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"637416", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"38640", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "29612"}], "+", 
              RowBox[{"370440", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"927350", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"566586", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"391103", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"608372", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"273760", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"53396", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"3864", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "289194"}], "+", 
              RowBox[{"11727523", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"55148658", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"48749729", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"27912034", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"43865039", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"14801332", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"1588200", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"30360", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "15346"}], "+", 
              RowBox[{"1659803", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"13386446", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"21865022", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"1244732", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"14655457", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"8415351", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"1588536", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"86940", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1084"}], "+", 
              RowBox[{"27373", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"99200", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"97393", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"25767", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"99619", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"67102", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"20810", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"3128", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "-", 
              RowBox[{"184", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3068", "-", 
              RowBox[{"336760", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2390581", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"3986156", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"968463", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"2245404", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"1857875", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"550064", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"64970", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"2024", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1064", "-", 
              RowBox[{"617901", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"9221183", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"24740629", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"13116101", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"11963869", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"13136939", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"4065012", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"443970", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"10120", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Delta]"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", "\[Delta]"}], "+", 
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18796", " ", 
            SuperscriptBox["\[Delta]", "21"]}], "+", 
           RowBox[{"902", " ", 
            SuperscriptBox["\[Delta]", "22"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "20"], " ", 
            RowBox[{"(", 
             RowBox[{"180636", "-", 
              RowBox[{"9922", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Delta]", "19"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "132738"}], "+", 
              RowBox[{"23495", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "18"], " ", 
            RowBox[{"(", 
             RowBox[{"4268373", "-", 
              RowBox[{"1641166", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"49610", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"12411255", "-", 
              RowBox[{"8762662", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"845820", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{"44062031", "-", 
              RowBox[{"84503200", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"31872752", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"2255520", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"26903494", "-", 
              RowBox[{"31988617", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"6641874", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"148830", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"18157546", "-", 
              RowBox[{"55520311", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"34837570", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"5243112", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"99220", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"49887086", "-", 
              RowBox[{"248487852", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"247868850", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"66954664", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"3947160", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"12344070", "-", 
              RowBox[{"236425684", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"587309703", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"407676180", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"89309360", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"4736592", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"32105044", "-", 
              RowBox[{"280751946", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"438508431", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"194451026", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"24057264", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"416724", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"518829", "-", 
              RowBox[{"141692344", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"596523624", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"636131849", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"225486800", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"24705828", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"416724", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2452584"}], "-", 
              RowBox[{"52679206", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"453343538", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"749654674", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"409172300", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"78186724", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"3947160", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "407984"}], "+", 
              RowBox[{"7052738", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"87099624", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"445884854", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"553107621", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"254722680", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"44709392", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"2255520", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1474686", "+", 
              RowBox[{"4644421", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"247790124", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"668541108", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"549420855", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"167225268", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"17119116", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"297660", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "22560"}], "-", 
              RowBox[{"1211916", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1887150", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"25195126", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"59992718", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"50193653", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"18951700", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"3201344", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"187960", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11280"}], "+", 
              RowBox[{"344126", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"117730", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"3213972", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"5533116", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"4053762", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"1486005", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"267430", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"18796", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "54592"}], "+", 
              RowBox[{"4287479", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"10945190", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"215038873", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"417652308", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"283496559", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"77927962", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"7800024", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"148830", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2400"}], "+", 
              RowBox[{"541287", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"3360477", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"34375581", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"116769758", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"116238360", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"47457675", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"7991636", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"422910", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"744", "-", 
              RowBox[{"35626", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"35909", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"295931", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"744537", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"740838", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"381399", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"106835", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"15442", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"902", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3912"}], "-", 
              RowBox[{"168924", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1435725", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"3813697", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"17606235", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"20978046", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"11163171", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"2857851", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"319614", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"9922", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"864", "-", 
              RowBox[{"71970", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"4405809", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"10376004", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"93697747", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"139592724", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"82138333", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"21281950", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"2181636", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"49610", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Delta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"290", "+", 
           RowBox[{"140", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "-", 
           RowBox[{"641", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"329", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"79", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1273", "-", 
              RowBox[{"420", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"431", "-", 
              RowBox[{"104", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2959", "-", 
              RowBox[{"941", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"156", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2137", "-", 
              RowBox[{"932", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"210", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{"1560", "-", 
              RowBox[{"1994", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"591", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"140", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3546", "-", 
              RowBox[{"2628", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"589", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"104", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"290", "+", 
           RowBox[{"140", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "-", 
           RowBox[{"641", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"329", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"79", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1273", "-", 
              RowBox[{"420", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"431", "-", 
              RowBox[{"104", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2959", "-", 
              RowBox[{"941", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"156", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2137", "-", 
              RowBox[{"932", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"210", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{"1560", "-", 
              RowBox[{"1994", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"591", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"140", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3546", "-", 
              RowBox[{"2628", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"589", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"104", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"400", " ", 
              SuperscriptBox["\[Delta]", "19"]}], "+", 
             RowBox[{"26", " ", 
              SuperscriptBox["\[Delta]", "20"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{"13263", "-", 
                RowBox[{"3600", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "18"], " ", 
              RowBox[{"(", 
               RowBox[{"2871", "-", 
                RowBox[{"260", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{"15403", "-", 
                RowBox[{"7769", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"390", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{"65648", "-", 
                RowBox[{"48591", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"7200", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"560332", "-", 
                RowBox[{"776458", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"308910", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"33600", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{"305446", "-", 
                RowBox[{"304782", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"83100", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"3120", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"777106", "-", 
                RowBox[{"1619807", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"860202", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"170268", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"5460", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"392794", "-", 
                RowBox[{"1340647", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"967272", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"277683", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"25200", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"261282", "-", 
                RowBox[{"3166524", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"5202580", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"2621210", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"616140", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"50400", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"556830", "-", 
                RowBox[{"3390904", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"3555246", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1348494", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"219954", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"6552", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"72302", "-", 
                RowBox[{"2104106", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"5859190", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"4138655", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1272180", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"184506", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"5460", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"7456", "-", 
                RowBox[{"943104", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"4920764", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"5195176", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"2073200", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"430458", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"33600", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
             RowBox[{"\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"3512", "+", 
                RowBox[{"24852", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"126770", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"145340", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"71880", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"21694", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"4341", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"400", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"1096", "+", 
                RowBox[{"131302", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1489334", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"2511646", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1353845", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"364077", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"49686", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"1560", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3108"}], "+", 
                RowBox[{"13080", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"344900", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"616840", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"368165", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"114224", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"21825", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"1800", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"656", "+", 
                RowBox[{"22782", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"616906", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"1814084", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1389004", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"474063", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"92001", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"7200", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "248"}], "-", 
                RowBox[{"2798", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"18658", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"28232", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"17890", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"6821", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1899", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"339", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"26", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1304", "+", 
                RowBox[{"9676", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"166316", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"491290", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"404980", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"157762", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"38922", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"5583", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"260", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "288"}], "-", 
                RowBox[{"12934", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"310360", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1896290", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"2164990", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"960861", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"239862", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"32460", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"1170", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"2", " ", "\[Delta]"}], "-", 
              SuperscriptBox["\[Delta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}]], "]"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"400", " ", 
              SuperscriptBox["\[Delta]", "19"]}], "+", 
             RowBox[{"26", " ", 
              SuperscriptBox["\[Delta]", "20"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{"13263", "-", 
                RowBox[{"3600", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "18"], " ", 
              RowBox[{"(", 
               RowBox[{"2871", "-", 
                RowBox[{"260", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{"15403", "-", 
                RowBox[{"7769", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"390", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{"65648", "-", 
                RowBox[{"48591", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"7200", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"560332", "-", 
                RowBox[{"776458", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"308910", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"33600", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{"305446", "-", 
                RowBox[{"304782", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"83100", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"3120", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"777106", "-", 
                RowBox[{"1619807", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"860202", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"170268", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"5460", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"392794", "-", 
                RowBox[{"1340647", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"967272", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"277683", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"25200", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"261282", "-", 
                RowBox[{"3166524", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"5202580", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"2621210", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"616140", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"50400", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"556830", "-", 
                RowBox[{"3390904", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"3555246", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1348494", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"219954", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"6552", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"72302", "-", 
                RowBox[{"2104106", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"5859190", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"4138655", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1272180", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"184506", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"5460", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"7456", "-", 
                RowBox[{"943104", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"4920764", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"5195176", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"2073200", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"430458", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"33600", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
             RowBox[{"\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"3512", "+", 
                RowBox[{"24852", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"126770", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"145340", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"71880", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"21694", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"4341", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"400", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"1096", "+", 
                RowBox[{"131302", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1489334", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"2511646", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1353845", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"364077", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"49686", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"1560", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3108"}], "+", 
                RowBox[{"13080", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"344900", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"616840", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"368165", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"114224", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"21825", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"1800", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"656", "+", 
                RowBox[{"22782", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"616906", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"1814084", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1389004", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"474063", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"92001", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"7200", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "248"}], "-", 
                RowBox[{"2798", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"18658", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"28232", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"17890", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"6821", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1899", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"339", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"26", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1304", "+", 
                RowBox[{"9676", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"166316", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"491290", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"404980", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"157762", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"38922", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"5583", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"260", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "288"}], "-", 
                RowBox[{"12934", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"310360", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1896290", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"2164990", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"960861", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"239862", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"32460", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"1170", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[Delta]"}], "-", 
              SuperscriptBox["\[Delta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], 
             RowBox[{
              RowBox[{"2", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}]], "]"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]LNLOloops", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["hA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["\[Mu]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8120", " ", 
              SuperscriptBox["\[Delta]", "23"]}], "+", 
             RowBox[{"420", " ", 
              SuperscriptBox["\[Delta]", "24"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "21"], " ", 
              RowBox[{"(", 
               RowBox[{"421658", "-", 
                RowBox[{"89320", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "22"], " ", 
              RowBox[{"(", 
               RowBox[{"73450", "-", 
                RowBox[{"5040", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "20"], " ", 
              RowBox[{"(", 
               RowBox[{"885621", "-", 
                RowBox[{"370795", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"13860", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "19"], " ", 
              RowBox[{"(", 
               RowBox[{"5927659", "-", 
                RowBox[{"3911884", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"446600", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "18"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8219322"}], "+", 
                RowBox[{"7549514", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1688075", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"46200", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6287617"}], "+", 
                RowBox[{"7727945", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2705391", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"223300", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{"23320731", "-", 
                RowBox[{"39287683", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"19026766", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"3044350", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"69300", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{"16987581", "-", 
                RowBox[{"41377532", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"26561014", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"6604984", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"446600", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"94195928", "-", 
                RowBox[{"574115310", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"702649458", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"315191184", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"62953716", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"3751440", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "56798090"}], "+", 
                RowBox[{"212243556", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"183778629", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"62813208", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"8137650", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"166320", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"28020632", "-", 
                RowBox[{"299501227", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"546912597", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"325514805", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"88747050", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"9999150", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"194040", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"11293315", "-", 
                RowBox[{"234678794", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"677134074", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"556451154", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"197081913", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"33933060", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1875720", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2765994"}], "+", 
                RowBox[{"133289932", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"651271520", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"775406184", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"358268421", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"83591004", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"8605590", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"166320", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "306796"}], "+", 
                RowBox[{"51865278", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"474403288", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"861867471", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"536626125", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"160956222", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"25078242", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"1339800", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "20371"}], "-", 
                RowBox[{"12380137", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"253057563", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"747292944", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"653444946", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"251299902", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"52659474", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"5151450", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"103950", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "38088"}], "-", 
                RowBox[{"1240064", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"93753238", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"493478880", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"633530295", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"320166336", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"85344210", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"12502248", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"669900", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "82256"}], "+", 
                RowBox[{"396432", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"44053240", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"481144776", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"956550252", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"656773656", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"220603614", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"43140528", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"4156050", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "-", 
                RowBox[{"92400", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1488", "-", 
                RowBox[{"86682", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"818916", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"5317452", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"7518000", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"4596921", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"1616664", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"383423", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"58481", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"4060", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "70208"}], "+", 
                RowBox[{"447896", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"3438288", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"69622182", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"150646860", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"113949024", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"43375668", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"10241979", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"1474316", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"89320", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"23328", "-", 
                RowBox[{"84178", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2966376", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"82402194", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"274461852", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"265079577", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"114007551", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"28074912", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"4002777", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"223300", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1656"}], "+", 
                RowBox[{"11580", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"160074", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1381422", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"2491230", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"1903692", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"826875", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"246027", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"52786", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "-", 
                RowBox[{"7090", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "+", 
                RowBox[{"420", " ", 
                 SuperscriptBox["\[Mu]", "20"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"8424", "-", 
                RowBox[{"50892", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"179400", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"6947430", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"24618720", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"25393032", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"12223176", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"3533325", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"675690", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "-", 
                RowBox[{"72175", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "+", 
                RowBox[{"2520", " ", 
                 SuperscriptBox["\[Mu]", "20"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5168"}], "-", 
                RowBox[{"31234", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"493718", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"17908716", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"116198250", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"163991751", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"92507667", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"28232259", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"5340993", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "-", 
                RowBox[{"526775", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "+", 
                RowBox[{"13860", " ", 
                 SuperscriptBox["\[Mu]", "20"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcTanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"2", " ", "\[Delta]"}], "-", 
              SuperscriptBox["\[Delta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               SuperscriptBox["\[Delta]", "4"], "-", 
               RowBox[{"4", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Mu]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8120", " ", 
              SuperscriptBox["\[Delta]", "23"]}], "+", 
             RowBox[{"420", " ", 
              SuperscriptBox["\[Delta]", "24"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "21"], " ", 
              RowBox[{"(", 
               RowBox[{"421658", "-", 
                RowBox[{"89320", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "22"], " ", 
              RowBox[{"(", 
               RowBox[{"73450", "-", 
                RowBox[{"5040", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "20"], " ", 
              RowBox[{"(", 
               RowBox[{"885621", "-", 
                RowBox[{"370795", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"13860", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "19"], " ", 
              RowBox[{"(", 
               RowBox[{"5927659", "-", 
                RowBox[{"3911884", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"446600", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "18"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8219322"}], "+", 
                RowBox[{"7549514", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1688075", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"46200", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6287617"}], "+", 
                RowBox[{"7727945", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2705391", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"223300", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{"23320731", "-", 
                RowBox[{"39287683", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"19026766", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"3044350", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"69300", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{"16987581", "-", 
                RowBox[{"41377532", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"26561014", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"6604984", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"446600", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"94195928", "-", 
                RowBox[{"574115310", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"702649458", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"315191184", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"62953716", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"3751440", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "56798090"}], "+", 
                RowBox[{"212243556", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"183778629", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"62813208", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"8137650", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"166320", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"28020632", "-", 
                RowBox[{"299501227", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"546912597", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"325514805", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"88747050", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"9999150", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"194040", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"11293315", "-", 
                RowBox[{"234678794", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"677134074", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"556451154", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"197081913", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"33933060", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1875720", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2765994"}], "+", 
                RowBox[{"133289932", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"651271520", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"775406184", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"358268421", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"83591004", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"8605590", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"166320", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "306796"}], "+", 
                RowBox[{"51865278", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"474403288", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"861867471", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"536626125", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"160956222", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"25078242", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"1339800", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "20371"}], "-", 
                RowBox[{"12380137", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"253057563", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"747292944", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"653444946", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"251299902", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"52659474", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"5151450", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"103950", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "38088"}], "-", 
                RowBox[{"1240064", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"93753238", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"493478880", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"633530295", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"320166336", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"85344210", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"12502248", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"669900", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "82256"}], "+", 
                RowBox[{"396432", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"44053240", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"481144776", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"956550252", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"656773656", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"220603614", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"43140528", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"4156050", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "-", 
                RowBox[{"92400", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1488", "-", 
                RowBox[{"86682", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"818916", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"5317452", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"7518000", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"4596921", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"1616664", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"383423", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"58481", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"4060", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "70208"}], "+", 
                RowBox[{"447896", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"3438288", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"69622182", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"150646860", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"113949024", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"43375668", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"10241979", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"1474316", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"89320", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"23328", "-", 
                RowBox[{"84178", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2966376", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"82402194", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"274461852", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"265079577", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"114007551", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"28074912", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"4002777", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"223300", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1656"}], "+", 
                RowBox[{"11580", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"160074", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1381422", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"2491230", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"1903692", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"826875", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"246027", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"52786", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "-", 
                RowBox[{"7090", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "+", 
                RowBox[{"420", " ", 
                 SuperscriptBox["\[Mu]", "20"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"8424", "-", 
                RowBox[{"50892", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"179400", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"6947430", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"24618720", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"25393032", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"12223176", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"3533325", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"675690", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "-", 
                RowBox[{"72175", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "+", 
                RowBox[{"2520", " ", 
                 SuperscriptBox["\[Mu]", "20"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5168"}], "-", 
                RowBox[{"31234", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"493718", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"17908716", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"116198250", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"163991751", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"92507667", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"28232259", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"5340993", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "-", 
                RowBox[{"526775", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "+", 
                RowBox[{"13860", " ", 
                 SuperscriptBox["\[Mu]", "20"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcTanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[Delta]"}], "-", 
              SuperscriptBox["\[Delta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               SuperscriptBox["\[Delta]", "4"], "-", 
               RowBox[{"4", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "192"}], " ", 
              SuperscriptBox["\[Delta]", "7"]}], "-", 
             RowBox[{"576", " ", 
              SuperscriptBox["\[Delta]", "8"]}], "-", 
             RowBox[{"720", " ", 
              SuperscriptBox["\[Delta]", "9"]}], "-", 
             RowBox[{"480", " ", 
              SuperscriptBox["\[Delta]", "10"]}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox["\[Delta]", "11"]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Delta]", "12"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "13"]}], "+", 
             RowBox[{"2688", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"9984", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"16176", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"14688", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"8016", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"2616", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"471", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"50080", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"185056", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"229968", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"71272", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"194850", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"3806340", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"17923462", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"44062288", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"67696383", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"70421405", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"52113019", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"28653924", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"12309688", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"4335030", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"1254348", " ", 
              SuperscriptBox["\[Delta]", "17"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"274800", " ", 
              SuperscriptBox["\[Delta]", "18"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"38640", " ", 
              SuperscriptBox["\[Delta]", "19"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"2520", " ", 
              SuperscriptBox["\[Delta]", "20"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"33944", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"85660", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"196464", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"926024", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"2243926", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"15484642", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"69392432", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"175562598", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"283793371", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"315905515", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"254002291", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"153731282", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"73320814", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"28713924", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"9209568", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"2232120", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"347760", " ", 
              SuperscriptBox["\[Delta]", "17"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"25200", " ", 
              SuperscriptBox["\[Delta]", "18"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"7124", " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"227880", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"959820", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"269062", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"19427730", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"98608299", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"264522354", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"461251602", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"563224584", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"503312192", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"342010008", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"184226700", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"81446820", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"29345232", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"7964160", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"1391040", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"113400", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"161036", " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"1314298", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"13067418", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"61910367", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"181800006", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"358609482", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"500871966", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"515150574", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"404586078", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"252160370", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"128450196", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"52913952", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"16332960", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"3245760", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"302400", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"2142730", " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"13380370", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"52128346", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"130332127", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"225806581", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"283906195", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"269982532", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"201951680", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"122083920", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"58921800", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"21124320", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"4868640", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"529200", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"3596540", " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"16877259", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"44896455", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"78276095", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"98294382", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"93851058", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"70544460", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"41360928", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"17749200", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"4868640", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"635040", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "+", 
             RowBox[{"2221366", " ", 
              SuperscriptBox["\[Mu]", "16"]}], "+", 
             RowBox[{"8097554", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "16"]}], "+", 
             RowBox[{"16745664", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "+", 
             RowBox[{"23112124", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "+", 
             RowBox[{"23541084", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "+", 
             RowBox[{"17792208", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "+", 
             RowBox[{"9582720", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "+", 
             RowBox[{"3245760", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "+", 
             RowBox[{"529200", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "-", 
             RowBox[{"780386", " ", 
              SuperscriptBox["\[Mu]", "18"]}], "-", 
             RowBox[{"2267950", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "18"]}], "-", 
             RowBox[{"3897180", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "18"]}], "-", 
             RowBox[{"4258272", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "18"]}], "-", 
             RowBox[{"3142560", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "18"]}], "-", 
             RowBox[{"1391040", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "18"]}], "-", 
             RowBox[{"302400", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "18"]}], "+", 
             RowBox[{"198906", " ", 
              SuperscriptBox["\[Mu]", "20"]}], "+", 
             RowBox[{"429132", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "20"]}], "+", 
             RowBox[{"544560", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "20"]}], "+", 
             RowBox[{"347760", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "20"]}], "+", 
             RowBox[{"113400", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "20"]}], "-", 
             RowBox[{"33720", " ", 
              SuperscriptBox["\[Mu]", "22"]}], "-", 
             RowBox[{"38640", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "22"]}], "-", 
             RowBox[{"25200", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "22"]}], "+", 
             RowBox[{"2520", " ", 
              SuperscriptBox["\[Mu]", "24"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"4", " ", "\[Delta]"}], "+", 
                 SuperscriptBox["\[Delta]", "2"], "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"4893", "+", 
                RowBox[{"2240", " ", 
                 SuperscriptBox["\[Delta]", "7"]}], "+", 
                RowBox[{"420", " ", 
                 SuperscriptBox["\[Delta]", "8"]}], "-", 
                RowBox[{"12283", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"6446", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1210", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"420", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"20558", "-", 
                   RowBox[{"6720", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["\[Delta]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "227"}], "+", 
                   RowBox[{"56", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["\[Delta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4899", "-", 
                   RowBox[{"1483", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"252", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"71487", "-", 
                   RowBox[{"30420", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"6720", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"\[Delta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"26110", "-", 
                   RowBox[{"35934", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"9862", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                   RowBox[{"2240", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"59386", "-", 
                   RowBox[{"45244", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"9230", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                   RowBox[{"1680", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"4", " ", "\[Delta]"}], "+", 
                 SuperscriptBox["\[Delta]", "2"], "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"4893", "+", 
                RowBox[{"2240", " ", 
                 SuperscriptBox["\[Delta]", "7"]}], "+", 
                RowBox[{"420", " ", 
                 SuperscriptBox["\[Delta]", "8"]}], "-", 
                RowBox[{"12283", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"6446", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1210", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"420", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"20558", "-", 
                   RowBox[{"6720", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["\[Delta]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "227"}], "+", 
                   RowBox[{"56", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["\[Delta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4899", "-", 
                   RowBox[{"1483", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"252", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"71487", "-", 
                   RowBox[{"30420", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"6720", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"\[Delta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"26110", "-", 
                   RowBox[{"35934", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"9862", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                   RowBox[{"2240", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"59386", "-", 
                   RowBox[{"45244", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"9230", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                   RowBox[{"1680", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"181440", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["Mp", "3"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", "\[Delta]"}], "+", 
           SuperscriptBox["\[Delta]", "2"], "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "+", 
          SuperscriptBox["\[Delta]", "4"], "-", 
          RowBox[{"4", " ", "\[Delta]", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.7971507833806973`*^9, 3.797150792644257*^9}, {
   3.79715092086447*^9, 3.797150942300188*^9}, {3.797150996866817*^9, 
   3.797150998153242*^9}, {3.797151386938292*^9, 3.797151399908066*^9}, 
   3.7971515240843678`*^9, {3.797151820839912*^9, 3.797151837664102*^9}, 
   3.7971518926176367`*^9, {3.7971519499475107`*^9, 3.7971519571719503`*^9}, {
   3.79717074062477*^9, 3.7971707499998903`*^9}, {3.7972299311302032`*^9, 
   3.7972299328753777`*^9}, {3.7972609123648767`*^9, 3.797260926486849*^9}, {
   3.798285453349144*^9, 3.798285454242579*^9}, 3.798290461350017*^9, 
   3.798290509129559*^9, {3.798293266947598*^9, 3.798293269140312*^9}, {
   3.7982949631175957`*^9, 3.798294963832597*^9}, 3.798295026232566*^9, 
   3.7983661647180862`*^9, 3.79836625057528*^9},
 CellLabel->
  "In[2101]:=",ExpressionUUID->"6bcd5431-ff03-4238-a873-79fa8d7e13fb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]LNLOloops", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", 
     "constants"}], "//", "Chop"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "7"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"slope\[Alpha]LNLOloops", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "7"]}], "/.", 
     "constants"}], "//", "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971507954788313`*^9, 
  3.797150807240527*^9}, {3.797151416905792*^9, 3.797151420948413*^9}, {
  3.797151507226468*^9, 3.7971515155993156`*^9}, {3.797151840768621*^9, 
  3.797151843248855*^9}, {3.798285457218639*^9, 3.798285458767277*^9}, {
  3.79829327247437*^9, 3.798293275701303*^9}, {3.7982950508064003`*^9, 
  3.798295062171278*^9}, {3.798366291065465*^9, 3.798366293995575*^9}},
 CellLabel->
  "In[2103]:=",ExpressionUUID->"ca5cc614-1455-441c-9fce-60f0ef524761"],

Cell[BoxData["0.05925936509867899`"], "Output",
 CellChangeTimes->{{3.798295033332759*^9, 3.798295062613144*^9}, 
   3.798356461077283*^9, {3.798366292595965*^9, 3.798366294776667*^9}, 
   3.798435247554171*^9, 3.8033015212387114`*^9},
 CellLabel->
  "Out[2103]=",ExpressionUUID->"2b404cb1-0bb9-4384-88a1-f49022d245ce"],

Cell[BoxData[
 RowBox[{"-", "0.013564159597884264`"}]], "Output",
 CellChangeTimes->{{3.798295033332759*^9, 3.798295062613144*^9}, 
   3.798356461077283*^9, {3.798366292595965*^9, 3.798366294776667*^9}, 
   3.798435247554171*^9, 3.803301521240932*^9},
 CellLabel->
  "Out[2104]=",ExpressionUUID->"89cc5796-7fac-4156-8881-d92549b58352"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]LNLOloopsHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["hA", "2"], " "}], 
       RowBox[{"25920", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", "Mp", " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Delta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Delta]"}], ")"}], " "}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "3"]}]}], 
         SuperscriptBox["\[Mu]", "2"]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"108", "+", 
           RowBox[{"276", " ", "\[Delta]"}], "+", 
           RowBox[{"108", " ", 
            SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
        RowBox[{"(", 
         RowBox[{"251", "+", 
          RowBox[{"489", " ", "\[Delta]"}], "+", 
          RowBox[{"750", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"5954", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "+", 
          RowBox[{"17304", " ", 
           SuperscriptBox["\[Delta]", "4"]}], "+", 
          RowBox[{"23427", " ", 
           SuperscriptBox["\[Delta]", "5"]}], "+", 
          RowBox[{"17041", " ", 
           SuperscriptBox["\[Delta]", "6"]}], "+", 
          RowBox[{"7374", " ", 
           SuperscriptBox["\[Delta]", "7"]}], "+", 
          RowBox[{"2508", " ", 
           SuperscriptBox["\[Delta]", "8"]}], "+", 
          RowBox[{"840", " ", 
           SuperscriptBox["\[Delta]", "9"]}], "+", 
          RowBox[{"156", " ", 
           SuperscriptBox["\[Delta]", "10"]}]}], ")"}], " ", "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "18"}], "-", 
           RowBox[{"46", " ", "\[Delta]"}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"580", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"3410", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"8652", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"12094", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"10192", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"5505", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"2135", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"711", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"192", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["\[Delta]", "12"]}]}], ")"}], "  ", 
         RowBox[{"Log", "[", "\[Delta]", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Delta]"}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"22", " ", "\[Delta]"}], "-", 
           RowBox[{"29", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"595", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"550", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"141", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"62", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["\[Delta]", "7"]}]}], ")"}], "  ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "108"}], "-", 
           RowBox[{"276", " ", "\[Delta]"}], "-", 
           RowBox[{"108", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"3480", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"20460", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"51912", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"72564", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"61152", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"33030", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"12810", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"4266", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"1152", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"156", " ", 
            SuperscriptBox["\[Delta]", "12"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", "\[Delta]"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]LNLOloopsHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["hA", "2"]}], 
       RowBox[{"181440", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["Mp", "3"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Delta]", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Delta]"}], ")"}], "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "24"}], " ", 
           SuperscriptBox["\[Delta]", "4"]}], "-", 
          RowBox[{"36", " ", 
           SuperscriptBox["\[Delta]", "5"]}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["\[Delta]", "6"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "7"]}]}], 
         SuperscriptBox["\[Mu]", "4"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"240", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"600", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "+", 
          RowBox[{"564", " ", 
           SuperscriptBox["\[Delta]", "4"]}], "+", 
          RowBox[{"234", " ", 
           SuperscriptBox["\[Delta]", "5"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["\[Delta]", "6"]}]}], 
         SuperscriptBox["\[Mu]", "2"]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3876", "+", 
           RowBox[{"9744", " ", "\[Delta]"}], "+", 
           RowBox[{"5544", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"924", " ", 
            SuperscriptBox["\[Delta]", "3"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", "7364", "+", 
        RowBox[{"16358", " ", "\[Delta]"}], "+", 
        RowBox[{"6054", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "-", 
        RowBox[{"6077", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "+", 
        RowBox[{"31322", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"434265", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "+", 
        RowBox[{"1566651", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "+", 
        RowBox[{"2828227", " ", 
         SuperscriptBox["\[Delta]", "7"]}], "+", 
        RowBox[{"2990436", " ", 
         SuperscriptBox["\[Delta]", "8"]}], "+", 
        RowBox[{"2000020", " ", 
         SuperscriptBox["\[Delta]", "9"]}], "+", 
        RowBox[{"917742", " ", 
         SuperscriptBox["\[Delta]", "10"]}], "+", 
        RowBox[{"331308", " ", 
         SuperscriptBox["\[Delta]", "11"]}], "+", 
        RowBox[{"103440", " ", 
         SuperscriptBox["\[Delta]", "12"]}], "+", 
        RowBox[{"23520", " ", 
         SuperscriptBox["\[Delta]", "13"]}], "+", 
        RowBox[{"2520", " ", 
         SuperscriptBox["\[Delta]", "14"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "646"}], "-", 
           RowBox[{"1624", " ", "\[Delta]"}], "-", 
           RowBox[{"924", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"154", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"39144", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"267596", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"817766", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"1446081", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"1632190", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"1240652", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"666603", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"271978", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "+", 
           RowBox[{"91658", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "+", 
           RowBox[{"25290", " ", 
            SuperscriptBox["\[Delta]", "14"]}], "+", 
           RowBox[{"4760", " ", 
            SuperscriptBox["\[Delta]", "15"]}], "+", 
           RowBox[{"420", " ", 
            SuperscriptBox["\[Delta]", "16"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Delta]", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Delta]"}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "323"}], "+", 
           RowBox[{"803", " ", "\[Delta]"}], "-", 
           RowBox[{"1247", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"1358", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "-", 
           RowBox[{"735", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"38017", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"76713", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"55838", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"21908", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"7790", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"2660", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"420", " ", 
            SuperscriptBox["\[Delta]", "11"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3876"}], "-", 
           RowBox[{"9744", " ", "\[Delta]"}], "-", 
           RowBox[{"5544", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"924", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"234864", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"1605576", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"4906596", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"8676486", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"9793140", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"7443912", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"3999618", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"1631868", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "+", 
           RowBox[{"549948", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "+", 
           RowBox[{"151740", " ", 
            SuperscriptBox["\[Delta]", "14"]}], "+", 
           RowBox[{"28560", " ", 
            SuperscriptBox["\[Delta]", "15"]}], "+", 
           RowBox[{"2520", " ", 
            SuperscriptBox["\[Delta]", "16"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", "\[Delta]"}], "]"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797150811192177*^9, 3.797150820887938*^9}, {3.7971511453082247`*^9, 
   3.797151149855842*^9}, {3.797151829731202*^9, 3.797151848723442*^9}, {
   3.797152018039908*^9, 3.797152022445764*^9}, {3.797261001089539*^9, 
   3.7972610058545933`*^9}, {3.7982854612859*^9, 3.7982854626437263`*^9}, {
   3.798290450345237*^9, 3.798290454356344*^9}, {3.798293280163295*^9, 
   3.798293287490048*^9}, {3.798295146337825*^9, 3.798295173038357*^9}, {
   3.798295712828478*^9, 3.798295745891695*^9}, {3.798296186098462*^9, 
   3.7982962024337597`*^9}},
 CellLabel->
  "In[2105]:=",ExpressionUUID->"f6f51eaa-95ff-4d2e-bb61-0f89d3cd5039"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"check", " ", "that", " ", 
    FormBox[
     RowBox[{
      SubscriptBox["\[Alpha]", "L"], "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["M", "2"], 
         RowBox[{
          RowBox[{"(", "1", ")"}], "'"}]], "(", "0", ")"}], "-", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["M", "1"], 
         RowBox[{
          RowBox[{"(", "2", ")"}], "'"}]], "(", "0", ")"}], "+", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["M", "1"], 
         RowBox[{"(", "4", ")"}]], "(", "0", ")"}]}]}],
     TraditionalForm]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Alpha]LNLOloops", "-", 
    RowBox[{"(", 
     RowBox[{
     "slopeM21NLOloops", "-", "slope\[Alpha]E1plus\[Beta]M1NLOloops", "+", 
      "M14NLOloops"}], ")"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.798182583945219*^9, 3.7981826692998943`*^9}, {
  3.7981828526615553`*^9, 3.7981828582465754`*^9}, {3.7981836708790407`*^9, 
  3.798183674947439*^9}, {3.798285464647402*^9, 3.798285468679967*^9}, {
  3.79829330973424*^9, 3.798293319853839*^9}},
 CellLabel->
  "In[2107]:=",ExpressionUUID->"bc1c20c2-53e2-469d-b064-71ea3ee65ec9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.798366119210227*^9, 3.79836626183213*^9, 
  3.798366407054824*^9, 3.7983664986729383`*^9, 3.7984352480277853`*^9, 
  3.8033015217940483`*^9},
 CellLabel->
  "Out[2107]=",ExpressionUUID->"479f8365-bc23-41ab-bc30-deb372aa0ae2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SubscriptBox["T", "1"], "(", 
    RowBox[{"0", ",", 
     SuperscriptBox["Q", "2"]}], ")"}], 
   RowBox[{"4", "\[Pi]", " ", 
    SuperscriptBox["Q", "2"]}]], 
  TraditionalForm]],ExpressionUUID->"64871ca5-3ef1-4577-9eb6-9ab72914fc30"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233078708194*^9, 3.795233085035781*^9}, {3.798182703836363*^9, 
  3.79818274905904*^9}, {3.798183616817232*^9, 3.798183616817327*^9}, {
  3.7985381796907*^9, 3.798538184358884*^9}, {3.7985392575732327`*^9, 
  3.798539274116294*^9}, {3.798539318372796*^9, 3.798539328690769*^9}, {
  3.7985402959642153`*^9, 3.798540322430277*^9}, {3.798540362395853*^9, 
  3.7985403763020887`*^9}, {3.803301412866078*^9, 
  3.8033014128669357`*^9}},ExpressionUUID->"7127a3f6-7d6c-40ff-90b3-\
8ee0b5ff5781"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]M1NLOloops", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"10368", " ", 
         SuperscriptBox["f\[Pi]", "2"], " ", 
         SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}]}]]}], 
      SuperscriptBox["e", "2"], " ", 
      SuperscriptBox["hA", "2"], " ", "Mp", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           SuperscriptBox["\[Delta]", "4"], "-", 
           RowBox[{"4", " ", "\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "-", 
           RowBox[{"45", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"39", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"122", "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "35"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"87", "-", 
              RowBox[{"92", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"217", "-", 
              RowBox[{"330", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "17"}], "+", 
              RowBox[{"46", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"31", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"51", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"40", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"2", " ", "\[Delta]"}], "-", 
            SuperscriptBox["\[Delta]", "2"], "+", 
            SuperscriptBox["\[Mu]", "2"]}], 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], "+", 
        RowBox[{"6", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           SuperscriptBox["\[Delta]", "4"], "-", 
           RowBox[{"4", " ", "\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "-", 
           RowBox[{"45", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"39", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"122", "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "35"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"87", "-", 
              RowBox[{"92", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"217", "-", 
              RowBox[{"330", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "17"}], "+", 
              RowBox[{"46", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"31", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"51", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"40", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Delta]"}], "-", 
            SuperscriptBox["\[Delta]", "2"], "+", 
            SuperscriptBox["\[Mu]", "2"]}], 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "325"}], "-", 
           RowBox[{"1014", " ", "\[Delta]"}], "-", 
           RowBox[{"1398", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"1170", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "-", 
           RowBox[{"705", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "-", 
           RowBox[{"288", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "-", 
           RowBox[{"54", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"240", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"702", " ", "\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"924", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"576", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"162", " ", 
            SuperscriptBox["\[Delta]", "4"], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"219", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"288", " ", "\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"162", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"51", "+", 
              RowBox[{"66", " ", 
               SuperscriptBox["\[Delta]", "7"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Delta]", "8"]}], "-", 
              RowBox[{"95", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"85", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"50", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"454", "-", 
                 RowBox[{"198", " ", 
                  SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"218", "-", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"681", "-", 
                 RowBox[{"486", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"54", " ", 
                  SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"739", "-", 
                 RowBox[{"698", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"198", " ", 
                  SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"\[Delta]", " ", 
               RowBox[{"(", 
                RowBox[{"234", "-", 
                 RowBox[{"355", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"244", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "-", 
                 RowBox[{"66", " ", 
                  SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"536", "-", 
                 RowBox[{"640", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"318", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "-", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"37", "+", 
              RowBox[{"66", " ", 
               SuperscriptBox["\[Delta]", "7"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Delta]", "8"]}], "-", 
              RowBox[{"95", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"85", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"50", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"454", "-", 
                 RowBox[{"198", " ", 
                  SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"218", "-", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"681", "-", 
                 RowBox[{"486", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"54", " ", 
                  SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"739", "-", 
                 RowBox[{"698", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"198", " ", 
                  SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"\[Delta]", " ", 
               RowBox[{"(", 
                RowBox[{"222", "-", 
                 RowBox[{"355", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"244", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "-", 
                 RowBox[{"66", " ", 
                  SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Delta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"536", "-", 
                 RowBox[{"640", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{"318", " ", 
                  SuperscriptBox["\[Mu]", "4"]}], "-", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Beta]M1NLOloops", "=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox["hA", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Mu]", "2"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               SuperscriptBox["\[Delta]", "4"], "-", 
               RowBox[{"4", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"540", " ", 
                SuperscriptBox["\[Delta]", "11"]}], "+", 
               RowBox[{"60", " ", 
                SuperscriptBox["\[Delta]", "12"]}], "-", 
               RowBox[{"60", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"720", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"540", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"555", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "-", 
               RowBox[{"348", " ", 
                SuperscriptBox["\[Mu]", "10"]}], "+", 
               RowBox[{"60", " ", 
                SuperscriptBox["\[Mu]", "12"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"5170", "-", 
                  RowBox[{"2700", " ", 
                   SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "10"], " ", 
                RowBox[{"(", 
                 RowBox[{"2148", "-", 
                  RowBox[{"360", " ", 
                   SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["\[Delta]", "7"], " ", 
                RowBox[{"(", 
                 RowBox[{"1117", "-", 
                  RowBox[{"1768", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"540", " ", 
                   SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{"8755", "-", 
                  RowBox[{"8940", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"900", " ", 
                   SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["\[Delta]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1055"}], "+", 
                  RowBox[{"2412", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"1428", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  RowBox[{"120", " ", 
                   SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1694"}], "+", 
                  RowBox[{"6180", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"5505", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  RowBox[{"1350", " ", 
                   SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["\[Delta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"257", "-", 
                  RowBox[{"1934", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"2253", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"1068", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"90", " ", 
                   SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["\[Delta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"44", "-", 
                  RowBox[{"1086", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"1665", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"1168", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"270", " ", 
                   SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"384", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"921", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  RowBox[{"772", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "-", 
                  RowBox[{"354", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "+", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
               RowBox[{"10", " ", "\[Delta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"74", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"366", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  RowBox[{"310", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "-", 
                  RowBox[{"217", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "+", 
                  RowBox[{"54", " ", 
                   SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"ArcTanh", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"-", "2"}], "-", 
                RowBox[{"2", " ", "\[Delta]"}], "-", 
                SuperscriptBox["\[Delta]", "2"], "+", 
                SuperscriptBox["\[Mu]", "2"]}], 
               SqrtBox[
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Delta]", "3"]}], "+", 
                 SuperscriptBox["\[Delta]", "4"], "-", 
                 RowBox[{"4", " ", "\[Delta]", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Mu]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Delta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Mu]", "2"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               SuperscriptBox["\[Delta]", "4"], "-", 
               RowBox[{"4", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"540", " ", 
                SuperscriptBox["\[Delta]", "11"]}], "+", 
               RowBox[{"60", " ", 
                SuperscriptBox["\[Delta]", "12"]}], "-", 
               RowBox[{"60", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"720", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"540", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"555", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "-", 
               RowBox[{"348", " ", 
                SuperscriptBox["\[Mu]", "10"]}], "+", 
               RowBox[{"60", " ", 
                SuperscriptBox["\[Mu]", "12"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"5170", "-", 
                  RowBox[{"2700", " ", 
                   SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "10"], " ", 
                RowBox[{"(", 
                 RowBox[{"2148", "-", 
                  RowBox[{"360", " ", 
                   SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["\[Delta]", "7"], " ", 
                RowBox[{"(", 
                 RowBox[{"1117", "-", 
                  RowBox[{"1768", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"540", " ", 
                   SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{"8755", "-", 
                  RowBox[{"8940", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"900", " ", 
                   SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["\[Delta]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1055"}], "+", 
                  RowBox[{"2412", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"1428", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  RowBox[{"120", " ", 
                   SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1694"}], "+", 
                  RowBox[{"6180", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"5505", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  RowBox[{"1350", " ", 
                   SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["\[Delta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"257", "-", 
                  RowBox[{"1934", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"2253", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"1068", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"90", " ", 
                   SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["\[Delta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"44", "-", 
                  RowBox[{"1086", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"1665", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "-", 
                  RowBox[{"1168", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "+", 
                  RowBox[{"270", " ", 
                   SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"384", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"921", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  RowBox[{"772", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "-", 
                  RowBox[{"354", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "+", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
               RowBox[{"10", " ", "\[Delta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"74", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"366", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  RowBox[{"310", " ", 
                   SuperscriptBox["\[Mu]", "6"]}], "-", 
                  RowBox[{"217", " ", 
                   SuperscriptBox["\[Mu]", "8"]}], "+", 
                  RowBox[{"54", " ", 
                   SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"ArcTanh", "[", 
              FractionBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[Delta]"}], "-", 
                SuperscriptBox["\[Delta]", "2"], "+", 
                SuperscriptBox["\[Mu]", "2"]}], 
               SqrtBox[
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Delta]", "3"]}], "+", 
                 SuperscriptBox["\[Delta]", "4"], "-", 
                 RowBox[{"4", " ", "\[Delta]", " ", 
                  SuperscriptBox["\[Mu]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Mu]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Delta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               SuperscriptBox["\[Delta]", "4"], "-", 
               RowBox[{"4", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Delta]"}], "+", 
               RowBox[{"14", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"54", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"695", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"1866", " ", 
                SuperscriptBox["\[Delta]", "3"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"2434", " ", 
                SuperscriptBox["\[Delta]", "4"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"2096", " ", 
                SuperscriptBox["\[Delta]", "5"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"1356", " ", 
                SuperscriptBox["\[Delta]", "6"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"600", " ", 
                SuperscriptBox["\[Delta]", "7"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"120", " ", 
                SuperscriptBox["\[Delta]", "8"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"449", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"1562", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"2468", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"3112", " ", 
                SuperscriptBox["\[Delta]", "3"], " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"2988", " ", 
                SuperscriptBox["\[Delta]", "4"], " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"1800", " ", 
                SuperscriptBox["\[Delta]", "5"], " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"480", " ", 
                SuperscriptBox["\[Delta]", "6"], " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"154", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "-", 
               RowBox[{"1016", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "-", 
               RowBox[{"1908", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Mu]", "6"]}], "-", 
               RowBox[{"1800", " ", 
                SuperscriptBox["\[Delta]", "3"], " ", 
                SuperscriptBox["\[Mu]", "6"]}], "-", 
               RowBox[{"720", " ", 
                SuperscriptBox["\[Delta]", "4"], " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"276", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "+", 
               RowBox[{"600", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "+", 
               RowBox[{"480", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Mu]", "8"]}], "-", 
               RowBox[{"120", " ", 
                SuperscriptBox["\[Mu]", "10"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"420", " ", 
                   SuperscriptBox["\[Delta]", "9"]}], "+", 
                  RowBox[{"60", " ", 
                   SuperscriptBox["\[Delta]", "10"]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "7"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2554", "-", 
                    RowBox[{"1680", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1308", "-", 
                    RowBox[{"300", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Delta]", "5"], " ", 
                   RowBox[{"(", 
                    RowBox[{"646", "-", 
                    RowBox[{"1037", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"420", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3647", "-", 
                    RowBox[{"4152", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"600", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2798", "-", 
                    RowBox[{"6613", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"4608", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                    RowBox[{"600", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "\[Delta]", " ", 
                   SuperscriptBox["\[Mu]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "590"}], "+", 
                    RowBox[{"733", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "-", 
                    RowBox[{"557", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "+", 
                    RowBox[{"210", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Delta]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "590"}], "+", 
                    RowBox[{"2671", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "-", 
                    RowBox[{"2391", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "+", 
                    RowBox[{"840", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Mu]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"70", "-", 
                    RowBox[{"106", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"73", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                    RowBox[{"76", " ", 
                    SuperscriptBox["\[Mu]", "6"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"210", "-", 
                    RowBox[{"3116", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"3185", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                    RowBox[{"1992", " ", 
                    SuperscriptBox["\[Mu]", "6"]}], "+", 
                    RowBox[{"300", " ", 
                    SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"420", " ", 
                   SuperscriptBox["\[Delta]", "9"]}], "+", 
                  RowBox[{"60", " ", 
                   SuperscriptBox["\[Delta]", "10"]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "7"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2554", "-", 
                    RowBox[{"1680", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1308", "-", 
                    RowBox[{"300", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Delta]", "5"], " ", 
                   RowBox[{"(", 
                    RowBox[{"646", "-", 
                    RowBox[{"1037", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"420", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3647", "-", 
                    RowBox[{"4152", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"600", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2798", "-", 
                    RowBox[{"6613", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"4608", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                    RowBox[{"600", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "\[Delta]", " ", 
                   SuperscriptBox["\[Mu]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "590"}], "+", 
                    RowBox[{"733", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "-", 
                    RowBox[{"557", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "+", 
                    RowBox[{"210", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Delta]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "590"}], "+", 
                    RowBox[{"2671", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "-", 
                    RowBox[{"2391", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "+", 
                    RowBox[{"840", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Mu]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"70", "-", 
                    RowBox[{"106", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"73", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                    RowBox[{"76", " ", 
                    SuperscriptBox["\[Mu]", "6"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"210", "-", 
                    RowBox[{"3116", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"3185", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                    RowBox[{"1992", " ", 
                    SuperscriptBox["\[Mu]", "6"]}], "+", 
                    RowBox[{"300", " ", 
                    SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"34560", " ", 
          SuperscriptBox["f\[Pi]", "2"], " ", 
          SuperscriptBox["M\[CapitalDelta]", "2"], " ", "Mp", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "-", 
            RowBox[{"4", " ", "\[Delta]"}], "-", 
            SuperscriptBox["\[Delta]", "2"], "+", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}]}], ")"}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797150300695022*^9, 3.797150311164953*^9}, {
   3.7971504311122303`*^9, 3.79715047923517*^9}, 3.797150598895364*^9, {
   3.797261850174395*^9, 3.7972618630038557`*^9}, {3.798285405089939*^9, 
   3.798285406152328*^9}, {3.798540496870533*^9, 3.798540500112439*^9}, {
   3.798540532795104*^9, 3.798540534566173*^9}, {3.798540657663484*^9, 
   3.798540658329185*^9}, 3.7985414404574137`*^9, 3.798541544564402*^9, 
   3.798541818999866*^9, {3.7985450706861057`*^9, 3.798545072500298*^9}, {
   3.798545910805393*^9, 3.798545924045937*^9}},
 CellLabel->
  "In[2108]:=",ExpressionUUID->"ad3fad97-c570-43ba-89b3-3b4911499f08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "3"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]M1NLOloops", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "3"]}], "/.", 
     "constants"}], "//", "Chop"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"slope\[Beta]M1NLOloops", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", 
     "constants"}], "//", "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
   3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
   3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
   3.797150063851244*^9, 3.7971500645409927`*^9}, {3.797150315360083*^9, 
   3.797150317329265*^9}, {3.79828540876005*^9, 3.79828541013922*^9}, {
   3.798540503955022*^9, 3.798540508046927*^9}, {3.798540658961154*^9, 
   3.798540659371591*^9}, 3.798541441587599*^9, {3.803301627218233*^9, 
   3.803301633043088*^9}},
 CellLabel->
  "In[2137]:=",ExpressionUUID->"e358ead9-f530-499f-9659-10b7871cdcf6"],

Cell[BoxData[
 RowBox[{"-", "1.4465311593701353`"}]], "Output",
 CellChangeTimes->{
  3.798541548275259*^9, 3.7985418220648003`*^9, 3.798545077905662*^9, {
   3.79854591742782*^9, 3.798545926316625*^9}, 3.803301521904797*^9, 
   3.803301633494774*^9},
 CellLabel->
  "Out[2137]=",ExpressionUUID->"2322041d-3806-46e0-99ad-ae01754b3530"],

Cell[BoxData[
 RowBox[{"-", "0.09567634720886005`"}]], "Output",
 CellChangeTimes->{
  3.798541548275259*^9, 3.7985418220648003`*^9, 3.798545077905662*^9, {
   3.79854591742782*^9, 3.798545926316625*^9}, 3.803301521904797*^9, 
   3.803301633499453*^9},
 CellLabel->
  "Out[2138]=",ExpressionUUID->"90dbda3b-b0e5-4fd0-87e4-0173803f2e5e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]M1NLOloopsHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["hA", "2"], " ", "Mp", " ", 
        SuperscriptBox["e", "2"]}], 
       RowBox[{"10368", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", "\[Delta]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}], "325", " ", "\[Delta]"}], "+", 
        RowBox[{"1014", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"1398", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "+", 
        RowBox[{"1170", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"705", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "+", 
        RowBox[{"288", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["\[Delta]", "7"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"37", " ", "\[Delta]"}], "+", 
           RowBox[{"222", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"536", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"739", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"681", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"454", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"218", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"66", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Delta]", "9"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Delta]", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Delta]"}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"39", " ", "\[Delta]"}], "+", 
           RowBox[{"23", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Delta]", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"222", " ", "\[Delta]"}], "+", 
           RowBox[{"1332", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"3216", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"4434", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"4086", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"2724", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"1308", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"396", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["\[Delta]", "9"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", "\[Delta]"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Beta]M1NLOloopsHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["hA", "2"]}], 
       RowBox[{"34560", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", "Mp", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Delta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Delta]"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["\[Delta]", "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Delta]", "3"]}]}], 
         SuperscriptBox["\[Mu]", "2"]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "-", 
           RowBox[{"40", " ", "\[Delta]"}], "-", 
           RowBox[{"40", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"40", " ", 
            SuperscriptBox["\[Delta]", "3"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", "12", "-", 
        RowBox[{"34", " ", "\[Delta]"}], "+", 
        RowBox[{"94", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"1444", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "+", 
        RowBox[{"4427", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"6734", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "+", 
        RowBox[{"6626", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "+", 
        RowBox[{"4808", " ", 
         SuperscriptBox["\[Delta]", "7"]}], "+", 
        RowBox[{"2556", " ", 
         SuperscriptBox["\[Delta]", "8"]}], "+", 
        RowBox[{"840", " ", 
         SuperscriptBox["\[Delta]", "9"]}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["\[Delta]", "10"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"20", " ", "\[Delta]"}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"440", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"2570", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"6776", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"10550", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"11170", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"8755", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"5170", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"2148", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"540", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["\[Delta]", "12"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Delta]", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Delta]"}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"5", " ", "\[Delta]"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"425", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"430", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"348", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"240", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["\[Delta]", "7"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"40", " ", "\[Delta]"}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"880", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"5140", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"13552", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"21100", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"22340", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"17510", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"10340", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"4296", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"1080", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"120", " ", 
            SuperscriptBox["\[Delta]", "12"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", "\[Delta]"}], "]"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.79715032035968*^9, 3.797150330537304*^9}, {3.797150670214374*^9, 
   3.797150674651264*^9}, {3.797150729587229*^9, 3.797150733659246*^9}, {
   3.798285413165906*^9, 3.798285414597283*^9}, {3.798540516214362*^9, 
   3.798540529612792*^9}, {3.7985406600063543`*^9, 3.798540660480238*^9}, 
   3.7985414423552027`*^9, {3.798541731816032*^9, 3.798541749000626*^9}, {
   3.798541851020526*^9, 3.798541851667131*^9}, {3.798542031326181*^9, 
   3.798542039960444*^9}, {3.798544465041827*^9, 3.798544478730443*^9}, {
   3.798545947467326*^9, 3.79854595114885*^9}},
 CellLabel->
  "In[2112]:=",ExpressionUUID->"69c7256d-94e3-4954-9331-cdf4cdff0883"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Next-to-leading order ",
  FontColor->RGBColor[0.024536507209887846`, 0., 0.9912413214312963]],
 Cell[BoxData[
  FormBox["\[CapitalDelta]", TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0.024536507209887846`, 0., 0.9912413214312963],
  ExpressionUUID->"89ae143d-bd3c-483f-b96f-3c67db86b0f1"],
 StyleBox["- exchange",
  FontColor->RGBColor[0.024536507209887846`, 0., 0.9912413214312963]]
}], "Section",
 CellChangeTimes->{{3.7981794736094007`*^9, 3.79817948307029*^9}, {
  3.798179630517174*^9, 
  3.798179684197101*^9}},ExpressionUUID->"52118dea-f2f4-4c86-b138-\
950fa7870ebb"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["\[Alpha]", "E1"], "+", 
   SubscriptBox["\[Beta]", "M1"]}], 
  TraditionalForm]],ExpressionUUID->"69312f7c-a285-405f-a1ab-05009de8bdcf"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 
  3.795232970283334*^9}},ExpressionUUID->"8baf0827-fa5f-48e7-b40f-\
7eeecc083f8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]E1plus\[Beta]M1NLO\[CapitalDelta]exch", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox["gE", "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "3"], " ", 
         "\[Pi]"}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gM", "2"]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Mp"}], "+", "M\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
        "\[Pi]"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]E1plus\[Beta]M1NLO\[CapitalDelta]exch", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "gC"}], " ", "gM", " ", 
       FractionBox[
        SuperscriptBox["e", "2"], 
        RowBox[{"2", " ", "Mp", " ", 
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "3"], " ", 
         "\[Pi]"}]]}], "+", 
      RowBox[{"gE", " ", "gM", " ", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["Mp", "2"]}], "+", 
           SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}]}], 
        RowBox[{"2", " ", "Mp", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
         "\[Pi]"}]]}], "-", 
      RowBox[{"gC", " ", "gE", " ", 
       FractionBox[
        SuperscriptBox["e", "2"], 
        RowBox[{"Mp", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
         "\[Pi]"}]]}], "+", 
      RowBox[{
       SuperscriptBox["gE", "2"], " ", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "Mp"}], "+", 
           RowBox[{"2", " ", "M\[CapitalDelta]"}]}], ")"}]}], 
        RowBox[{"2", " ", "Mp", " ", 
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
         "\[Pi]"}]]}], "+", 
      RowBox[{
       SuperscriptBox["gM", "2"], " ", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["Mp", "3"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["Mp", "2"], " ", "M\[CapitalDelta]"}], "-", 
           RowBox[{"4", " ", "Mp", " ", 
            SuperscriptBox["M\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["M\[CapitalDelta]", "3"]}], "-", 
           RowBox[{"3", " ", "Mp", " ", 
            SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
           RowBox[{"M\[CapitalDelta]", " ", 
            SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "3"], " ", "\[Pi]",
          " ", 
         SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.7982906161936398`*^9, 3.798290622706259*^9}, {
   3.798293194250183*^9, 3.7982931975270567`*^9}, {3.798293356533929*^9, 
   3.798293393567782*^9}, 3.798471592799395*^9, {3.798471629800362*^9, 
   3.798471644166456*^9}, {3.798471754497901*^9, 3.798471770590364*^9}, 
   3.798471953356429*^9, 3.7984722280474873`*^9, {3.798472553730991*^9, 
   3.798472568475236*^9}, {3.7984726570969*^9, 3.798472657521141*^9}, 
   3.798472774616481*^9, {3.79854130606091*^9, 3.7985413171184893`*^9}},
 CellLabel->
  "In[2118]:=",ExpressionUUID->"ee10b728-3e1c-4177-87eb-ec8d8ca9f8d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "3"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]E1plus\[Beta]M1NLO\[CapitalDelta]exch", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "3"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]E1plus\[Beta]M1NLO\[CapitalDelta]exch", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7982853266972647`*^9, 
  3.7982853281208887`*^9}, {3.798286196602014*^9, 3.79828619882333*^9}, {
  3.798289386260235*^9, 3.798289388176113*^9}, {3.79828948515644*^9, 
  3.7982894871507874`*^9}, {3.79829055661487*^9, 3.798290558906258*^9}, {
  3.79829315433593*^9, 3.798293156303212*^9}, {3.79829319920152*^9, 
  3.798293202432496*^9}, {3.798293394198876*^9, 3.7982933946752357`*^9}},
 CellLabel->
  "In[2120]:=",ExpressionUUID->"9e7d1308-db14-45c9-94d1-8714a7894911"],

Cell[BoxData["7.039858191672001`"], "Output",
 CellChangeTimes->{
  3.798435248261663*^9, 3.798471739859132*^9, 3.798471779957431*^9, 
   3.798471955952816*^9, 3.7984722640548687`*^9, 3.7984725749964237`*^9, 
   3.798472610114498*^9, 3.798472659684807*^9, 3.7984727788388453`*^9, {
   3.7985413091125937`*^9, 3.798541319301937*^9}, 3.8033015220587273`*^9},
 CellLabel->
  "Out[2120]=",ExpressionUUID->"a393f9fd-041d-4813-8c13-9b2f2fe77a9c"],

Cell[BoxData["0.7378975020061197`"], "Output",
 CellChangeTimes->{
  3.798435248261663*^9, 3.798471739859132*^9, 3.798471779957431*^9, 
   3.798471955952816*^9, 3.7984722640548687`*^9, 3.7984725749964237`*^9, 
   3.798472610114498*^9, 3.798472659684807*^9, 3.7984727788388453`*^9, {
   3.7985413091125937`*^9, 3.798541319301937*^9}, 3.803301522061287*^9},
 CellLabel->
  "Out[2121]=",ExpressionUUID->"5b67587c-4d1c-4bf6-822a-07e8861d992f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["M", "2"], 
   RowBox[{"(", "1", ")"}]], 
  TraditionalForm]],ExpressionUUID->"f8dcac8f-58c4-4b43-aed5-aa06435bc2db"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233070963728*^9, 
  3.7952330751250143`*^9}},ExpressionUUID->"8d3057c1-c04c-4075-8fdf-\
05ef4ca8df15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M21NLO\[CapitalDelta]exch", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox["gE", "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "3"], " ", 
         "\[Pi]"}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gM", "2"]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Mp"}], "+", "M\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
        "\[Pi]"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM21NLO\[CapitalDelta]exch", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "gM", " ", "gC", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["Mp", "2"]}], "+", 
          SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}]}], 
       RowBox[{"2", " ", "Mp", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
        "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "gM", " ", "gE", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["Mp", "2"]}], "+", 
          SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}]}], 
       RowBox[{"2", " ", "Mp", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
        "\[Pi]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gE", "2"]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
        "\[Pi]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gC", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Mp", "2"], "-", 
          SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
        "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gM", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["Mp", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M\[CapitalDelta]", "2"]}], "-", 
          SuperscriptBox["\[CapitalLambda]", "2"]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "3"], " ", "\[Pi]", 
        " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.798293166786395*^9, 3.79829317046671*^9}, {
  3.798293211559423*^9, 3.798293218424624*^9}, {3.798293396301981*^9, 
  3.798293396487822*^9}, {3.798473783636595*^9, 3.798473804079097*^9}},
 CellLabel->
  "In[2122]:=",ExpressionUUID->"c5b6534b-7001-44a3-aaf0-4c465e543007"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "3"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M21NLO\[CapitalDelta]exch", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "3"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM21NLO\[CapitalDelta]exch", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971507954788313`*^9, 
  3.797150807240527*^9}, {3.797151416905792*^9, 3.797151420948413*^9}, {
  3.797151507226468*^9, 3.7971515155993156`*^9}, {3.797151840768621*^9, 
  3.797151843248855*^9}, {3.797237178499012*^9, 3.797237193765644*^9}, {
  3.797237241569957*^9, 3.79723724177459*^9}, {3.7982853471026154`*^9, 
  3.798285348582799*^9}, {3.798290147370617*^9, 3.798290149118582*^9}, {
  3.798290561967482*^9, 3.798290563638068*^9}, {3.798293173033265*^9, 
  3.798293175373539*^9}, {3.798293220835471*^9, 3.7982932239505577`*^9}, {
  3.798293396686123*^9, 3.798293396839778*^9}},
 CellLabel->
  "In[2124]:=",ExpressionUUID->"4200aac1-ec0d-453a-b4e3-07630cef8aee"],

Cell[BoxData["7.039858191672001`"], "Output",
 CellChangeTimes->{3.79843524839077*^9, 3.798473806413617*^9, 
  3.8033015221194468`*^9},
 CellLabel->
  "Out[2124]=",ExpressionUUID->"90ca0fa8-6d69-4cd8-a1d6-29fedf07da45"],

Cell[BoxData[
 RowBox[{"-", "2.183131784974824`"}]], "Output",
 CellChangeTimes->{3.79843524839077*^9, 3.798473806413617*^9, 
  3.80330152212388*^9},
 CellLabel->
  "Out[2125]=",ExpressionUUID->"134d651f-8606-4bb3-bc35-a85305c4f089"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["M", "1"], 
   RowBox[{"(", "4", ")"}]], 
  TraditionalForm]],ExpressionUUID->"c91e86b5-4452-4b49-9139-1007dc982dc8"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233078708194*^9, 
  3.795233085035781*^9}},ExpressionUUID->"cd34403c-1fe5-415c-ae28-\
9d72790df400"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M14NLO\[CapitalDelta]exch", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gE", "2"], " ", "Mp"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Mp"}], "+", "M\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "5"], " ", 
        "\[Pi]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "gE", " ", "gM", " ", "Mp"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "Mp"}], "+", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
        "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gM", "2"], " ", "Mp"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "Mp"}], "+", "M\[CapitalDelta]"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "3"], " ", 
        "\[Pi]"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM14NLO\[CapitalDelta]exch", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["e", "2"], " ", "gC", " ", "gE", " ", "Mp"}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "6"], " ", 
         "\[Pi]"}]]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gE", "2"], " ", "Mp", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "Mp"}], "+", 
          RowBox[{"3", " ", "M\[CapitalDelta]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "6"], " ", 
        "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gM", "2"], " ", "Mp", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Mp", "4"]}], "+", 
          RowBox[{"Mp", " ", "M\[CapitalDelta]", " ", 
           SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["Mp", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M\[CapitalDelta]", "2"], "+", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["M\[CapitalDelta]", "2"]}], "+", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "5"], " ", "\[Pi]", 
        " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["e", "2"], " ", "gM", " ", "gC", " ", "Mp"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "5"], " ", 
        "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["e", "2"], " ", "gM", " ", "gE", " ", "Mp", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Mp", "4"], "+", 
          SuperscriptBox["M\[CapitalDelta]", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Mp", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M\[CapitalDelta]", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "6"], " ", "\[Pi]", 
        " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.798293237028284*^9, 3.798293245414785*^9}, {
  3.79829339814006*^9, 3.798293398318585*^9}, {3.798473636439211*^9, 
  3.798473661433825*^9}, {3.7984737153867397`*^9, 3.7984737371196938`*^9}},
 CellLabel->
  "In[2126]:=",ExpressionUUID->"535f403b-643e-4f82-a125-df7a4ea84f8b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M14NLO\[CapitalDelta]exch", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "7"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeM14NLO\[CapitalDelta]exch", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "7"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971507954788313`*^9, 
  3.797150807240527*^9}, {3.797151416905792*^9, 3.797151420948413*^9}, {
  3.797151507226468*^9, 3.7971515155993156`*^9}, {3.797151840768621*^9, 
  3.797151843248855*^9}, {3.797237178499012*^9, 3.797237244251342*^9}, {
  3.7982853655347*^9, 3.7982853676316757`*^9}, {3.798290197530841*^9, 
  3.79829019917981*^9}, {3.7982905227472153`*^9, 3.798290525015703*^9}, {
  3.798293255827956*^9, 3.798293258426709*^9}, {3.798293398495039*^9, 
  3.798293398658704*^9}},
 CellLabel->
  "In[2128]:=",ExpressionUUID->"eb56f1db-5336-4948-8e76-39e39d92b5b0"],

Cell[BoxData["2.9229021557454975`"], "Output",
 CellChangeTimes->{3.798435248513146*^9, 3.7984737397931833`*^9, 
  3.8033015221832447`*^9},
 CellLabel->
  "Out[2128]=",ExpressionUUID->"1d9b28a7-a11b-4039-8bae-d2fcd273a999"],

Cell[BoxData[
 RowBox[{"-", "0.20487285603766728`"}]], "Output",
 CellChangeTimes->{3.798435248513146*^9, 3.7984737397931833`*^9, 
  3.803301522186727*^9},
 CellLabel->
  "Out[2129]=",ExpressionUUID->"abc790dd-f5ab-4bc3-9d59-5224e025791d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Alpha]", "L"], 
  TraditionalForm]],ExpressionUUID->"e6f705c4-06be-4dec-b98d-3b5b6255dc3f"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.7952330181931667`*^9, 
  3.795233020251217*^9}},ExpressionUUID->"a8491ce6-a36d-4e61-acfa-\
6cefc04959cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]LNLO\[CapitalDelta]exch", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gE", "2"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"]}], 
       RowBox[{"Mp", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Mp"}], "+", "M\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "5"], " ", 
        "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "gC", " ", "gE"}], 
       RowBox[{"Mp", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
        "\[Pi]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gC", "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "3"], " ", 
        "\[Pi]"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]LNLO\[CapitalDelta]exch", "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gE", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["M\[CapitalDelta]", "2"]}], 
           RowBox[{"Mp", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["Mp", "2"], "-", 
               SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}], "3"], " ", 
            "\[Pi]"}]]}], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["Mp", "2"], "-", 
             RowBox[{"2", " ", "Mp", " ", "M\[CapitalDelta]"}], "+", 
             SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}]}], 
          RowBox[{"Mp", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["Mp", "2"], "-", 
              SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}], "4"], " ", 
           "\[Pi]"}]]}], ")"}]}], "+", 
      RowBox[{"gC", " ", "gE", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["e", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["Mp", "2"]}], "-", 
             RowBox[{"2", " ", "Mp", " ", "M\[CapitalDelta]"}]}], ")"}]}], 
          RowBox[{"Mp", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["Mp", "2"], "-", 
              SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}], "3"], " ", 
           "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["e", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["Mp", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["Mp", "3"], " ", "M\[CapitalDelta]"}], "+", 
             RowBox[{"2", " ", "Mp", " ", 
              SuperscriptBox["M\[CapitalDelta]", "3"]}], "-", 
             SuperscriptBox["M\[CapitalDelta]", "4"]}], ")"}]}], 
          RowBox[{"Mp", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["Mp", "2"], "-", 
              SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}], "4"], " ", 
           "\[Pi]"}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["gC", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["e", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["Mp", "2"], " ", "M\[CapitalDelta]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["M\[CapitalDelta]", "3"]}]}], ")"}]}], 
           RowBox[{"2", " ", "Mp", " ", 
            SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["Mp", "2"], "-", 
               SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}], "3"], " ", 
            "\[Pi]"}]]}], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["e", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["Mp", "5"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["Mp", "3"], " ", 
              SuperscriptBox["M\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"Mp", " ", 
              SuperscriptBox["M\[CapitalDelta]", "4"]}]}], ")"}]}], 
          RowBox[{"2", " ", "Mp", " ", 
           SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["Mp", "2"], "-", 
              SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}], "4"], " ", 
           "\[Pi]"}]]}], ")"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.7971507833806973`*^9, 3.797150792644257*^9}, {
   3.79715092086447*^9, 3.797150942300188*^9}, {3.797150996866817*^9, 
   3.797150998153242*^9}, {3.797151386938292*^9, 3.797151399908066*^9}, 
   3.7971515240843678`*^9, {3.797151820839912*^9, 3.797151837664102*^9}, 
   3.7971518926176367`*^9, {3.7971519499475107`*^9, 3.7971519571719503`*^9}, {
   3.79717074062477*^9, 3.7971707499998903`*^9}, {3.7972299311302032`*^9, 
   3.7972299328753777`*^9}, {3.7972609123648767`*^9, 3.797260926486849*^9}, {
   3.798285453349144*^9, 3.798285454242579*^9}, 3.798290461350017*^9, 
   3.798290509129559*^9, {3.798293266947598*^9, 3.798293269140312*^9}, {
   3.7982934000056343`*^9, 3.798293400167068*^9}, 3.7984724074134207`*^9, {
   3.798472477280836*^9, 3.798472477841482*^9}},
 CellLabel->
  "In[2130]:=",ExpressionUUID->"cc90186a-afec-4a97-9d07-4d8d2d293693"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]LNLO\[CapitalDelta]exch", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "7"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Alpha]LNLO\[CapitalDelta]exch", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "7"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971507954788313`*^9, 
  3.797150807240527*^9}, {3.797151416905792*^9, 3.797151420948413*^9}, {
  3.797151507226468*^9, 3.7971515155993156`*^9}, {3.797151840768621*^9, 
  3.797151843248855*^9}, {3.798285457218639*^9, 3.798285458767277*^9}, {
  3.79829327247437*^9, 3.798293275701303*^9}, {3.798293400326516*^9, 
  3.798293400492429*^9}},
 CellLabel->
  "In[2132]:=",ExpressionUUID->"467ae1e5-0d08-4ea0-bc82-430f7f4000df"],

Cell[BoxData["0.0018728687645536018`"], "Output",
 CellChangeTimes->{3.798435248636528*^9, 3.798472481476478*^9, 
  3.798473826058573*^9, 3.8033015222837152`*^9},
 CellLabel->
  "Out[2132]=",ExpressionUUID->"a51093fa-c9ab-4791-8cbf-0ea54b823901"],

Cell[BoxData["0.005369915672354633`"], "Output",
 CellChangeTimes->{3.798435248636528*^9, 3.798472481476478*^9, 
  3.798473826058573*^9, 3.803301522287566*^9},
 CellLabel->
  "Out[2133]=",ExpressionUUID->"fc7ce860-eeb8-4529-9f88-997f7cc9efad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"check", " ", "that", " ", 
    FormBox[
     RowBox[{
      SubscriptBox["\[Alpha]", "L"], "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["M", "2"], 
         RowBox[{
          RowBox[{"(", "1", ")"}], "'"}]], "(", "0", ")"}], "-", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["M", "1"], 
         RowBox[{
          RowBox[{"(", "2", ")"}], "'"}]], "(", "0", ")"}], "+", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["M", "1"], 
         RowBox[{"(", "4", ")"}]], "(", "0", ")"}]}]}],
     TraditionalForm]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Alpha]LNLO\[CapitalDelta]exch", "-", 
    RowBox[{"(", 
     RowBox[{
     "slopeM21NLO\[CapitalDelta]exch", "-", 
      "slope\[Alpha]E1plus\[Beta]M1NLO\[CapitalDelta]exch", "+", 
      "M14NLO\[CapitalDelta]exch"}], ")"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.798182583945219*^9, 3.7981826692998943`*^9}, {
  3.7981828526615553`*^9, 3.7981828582465754`*^9}, {3.7981836708790407`*^9, 
  3.798183674947439*^9}, {3.798285464647402*^9, 3.798285468679967*^9}, {
  3.79829330973424*^9, 3.798293319853839*^9}, {3.798293401703936*^9, 
  3.7982934033229637`*^9}},
 CellLabel->
  "In[2134]:=",ExpressionUUID->"46893ee9-ac17-4481-8775-e88b441ee340"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.798435248672798*^9, 3.7984738261642647`*^9, 
  3.803301522333477*^9},
 CellLabel->
  "Out[2134]=",ExpressionUUID->"74c6d421-ef06-492e-9137-6f7e115ce080"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SubscriptBox["T", "1"], "(", 
    RowBox[{"0", ",", 
     SuperscriptBox["Q", "2"]}], ")"}], 
   RowBox[{"4", "\[Pi]", " ", 
    SuperscriptBox["Q", "2"]}]], 
  TraditionalForm]],ExpressionUUID->"40a3db07-9524-4001-a8d5-0d2a435b89e5"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233078708194*^9, 3.795233085035781*^9}, {3.798182703836363*^9, 
  3.79818274905904*^9}, {3.798183616817232*^9, 3.798183616817327*^9}, {
  3.7985381796907*^9, 3.798538184358884*^9}, {3.7985392575732327`*^9, 
  3.798539274116294*^9}, {3.798539318372796*^9, 3.798539328690769*^9}, {
  3.7985402959642153`*^9, 3.798540322430277*^9}, {3.798540362395853*^9, 
  3.7985403763020887`*^9}, {3.803301415702759*^9, 
  3.803301415704645*^9}},ExpressionUUID->"64b9879a-5023-470e-914d-\
b598d5491339"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]M1NLO\[CapitalDelta]exch", "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gM", "2"]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Mp", "2"], "-", 
          SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}], " ", 
        "\[Pi]"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Beta]M1NLO\[CapitalDelta]exch", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox["gM", "2"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["Mp", "2"], "-", 
            SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
         "\[Pi]"}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "gC", " ", "gM"}], 
       RowBox[{"2", " ", "Mp", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Mp", "2"], "-", 
          SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}], " ", "\[Pi]"}]], 
      "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "gE", " ", "gM"}], 
       RowBox[{"2", " ", "Mp", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Mp", "2"], "-", 
          SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}], " ", "\[Pi]"}]], 
      "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gE", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["Mp", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Mp", "2"], "-", 
          SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}], " ", "\[Pi]"}]], 
      "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gC", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Mp", "2"], "-", 
          SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}], " ", "\[Pi]"}]], 
      "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "gC", " ", "gE", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["Mp", "2"]}], "+", 
          RowBox[{"Mp", " ", "M\[CapitalDelta]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Mp", "2"], " ", "M\[CapitalDelta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Mp", "2"], "-", 
          SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}], " ", "\[Pi]"}]], 
      "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gM", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Mp", "2"], "-", 
          SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}], " ", "\[Pi]", " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797150300695022*^9, 3.797150311164953*^9}, {
   3.7971504311122303`*^9, 3.79715047923517*^9}, 3.797150598895364*^9, {
   3.797261850174395*^9, 3.7972618630038557`*^9}, {3.798285405089939*^9, 
   3.798285406152328*^9}, {3.798540496870533*^9, 3.798540500112439*^9}, {
   3.798540532795104*^9, 3.798540534566173*^9}, {3.798540598431664*^9, 
   3.798540611998914*^9}, 3.798541160340198*^9, 3.7985412330559063`*^9, {
   3.798541363985963*^9, 3.798541364446679*^9}},
 CellLabel->
  "In[2114]:=",ExpressionUUID->"ad935b41-e35a-4573-a09a-63d2c4d8e0da"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "3"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]M1NLO\[CapitalDelta]exch", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "3"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "5"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Beta]M1NLO\[CapitalDelta]exch", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "5"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.797150315360083*^9, 
  3.797150317329265*^9}, {3.79828540876005*^9, 3.79828541013922*^9}, {
  3.798540503955022*^9, 3.798540508046927*^9}, {3.798540601246057*^9, 
  3.7985406173764143`*^9}, {3.79854136626609*^9, 3.7985413669492064`*^9}},
 CellLabel->
  "In[2116]:=",ExpressionUUID->"070d2812-bf2c-46e3-9903-6808475ccb2e"],

Cell[BoxData["7.149556708240148`"], "Output",
 CellChangeTimes->{
  3.798541240075386*^9, {3.798541340865904*^9, 3.7985413702466383`*^9}, 
   3.803301521990645*^9},
 CellLabel->
  "Out[2116]=",ExpressionUUID->"e8d35745-f381-4b09-aa0d-482a965b3d30"],

Cell[BoxData[
 RowBox[{"-", "2.175469405771378`"}]], "Output",
 CellChangeTimes->{
  3.798541240075386*^9, {3.798541340865904*^9, 3.7985413702466383`*^9}, 
   3.803301521993025*^9},
 CellLabel->
  "Out[2117]=",ExpressionUUID->"823324a4-2ddb-40b8-9780-6305f5171576"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowToolbars->"EditBar",
WindowSize->{1440, 739},
WindowMargins->{{0, Automatic}, {-19, Automatic}},
TaggingRules->{
 "NewCellStyle" -> "Text", "PresenterSettings" -> {"Dialogs" -> {}}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->FrontEnd`FileName[{"PresenterTools"}, "Sky.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 217, 6, 174, "Title",ExpressionUUID->"2c58f958-3bb5-428b-b476-fd86d19ad853"],
Cell[800, 30, 298, 6, 31, "Author",ExpressionUUID->"b0aae733-08b6-43e7-8203-eeabdb50a621"],
Cell[CellGroupData[{
Cell[1123, 40, 226, 4, 47, "Subsection",ExpressionUUID->"79425b13-1c86-48a8-a95c-9bd227e33016"],
Cell[1352, 46, 3700, 81, 169, "Input",ExpressionUUID->"4ea0aa80-3406-4355-b491-459121d650ae",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[5089, 132, 300, 6, 62, "Chapter",ExpressionUUID->"81be46ac-ba24-4a18-a5a8-862517042889"],
Cell[CellGroupData[{
Cell[5414, 142, 603, 14, 65, "Section",ExpressionUUID->"af7637b7-c5ba-4ca1-8e2b-cf3b828a647e"],
Cell[CellGroupData[{
Cell[6042, 160, 158, 3, 47, "Subsection",ExpressionUUID->"0667e8a0-67f6-4f45-ade4-bf6f5805edcb"],
Cell[CellGroupData[{
Cell[6225, 167, 351, 9, 38, "Subsubsection",ExpressionUUID->"0e27a36c-d764-46cd-9817-b3b9ab1e4925"],
Cell[6579, 178, 5869, 153, 338, "Input",ExpressionUUID->"ec619c7a-3327-43a7-b380-6aae31110f99"],
Cell[CellGroupData[{
Cell[12473, 335, 1316, 31, 94, "Input",ExpressionUUID->"cd63c0fb-ee95-4c10-9c77-370b69a9d985"],
Cell[13792, 368, 508, 8, 34, "Output",ExpressionUUID->"f4b66d20-25eb-40cf-89da-321df61a7dee"],
Cell[14303, 378, 526, 9, 34, "Output",ExpressionUUID->"cd15101f-10c3-4fb2-b452-c6746b23873f"]
}, Open  ]],
Cell[14844, 390, 3649, 96, 125, "Input",ExpressionUUID->"c4185f31-26ed-41b1-8625-36f20294b316"]
}, Closed]],
Cell[CellGroupData[{
Cell[18530, 491, 389, 10, 32, "Subsubsection",ExpressionUUID->"911876d7-8c85-4e7b-9a1c-0472f2a4983c"],
Cell[18922, 503, 6522, 162, 327, "Input",ExpressionUUID->"d45b51cf-4f27-4dc7-a685-fc4f97371401"],
Cell[CellGroupData[{
Cell[25469, 669, 1565, 35, 94, "Input",ExpressionUUID->"745749c6-d6d5-417a-b707-ff413cd26503"],
Cell[27037, 706, 385, 6, 34, "Output",ExpressionUUID->"76b9f916-5e42-463d-96e5-235e7449e110"],
Cell[27425, 714, 405, 7, 34, "Output",ExpressionUUID->"0b105397-a185-40c3-a053-8b419e0c82d5"]
}, Open  ]],
Cell[27845, 724, 3875, 100, 125, "Input",ExpressionUUID->"4c24119e-2e40-4cd2-b4fa-510c8df13d1a"]
}, Closed]],
Cell[CellGroupData[{
Cell[31757, 829, 387, 10, 32, "Subsubsection",ExpressionUUID->"8142b827-330d-493c-a9e6-441d0cb19e05"],
Cell[32147, 841, 7765, 190, 429, "Input",ExpressionUUID->"40c9ea62-1148-434a-9291-79ebc44b7069"],
Cell[CellGroupData[{
Cell[39937, 1035, 1515, 34, 94, "Input",ExpressionUUID->"d2412cd9-9a0c-4881-8b0a-5f19bdca8389"],
Cell[41455, 1071, 435, 7, 34, "Output",ExpressionUUID->"60b1be50-2eb0-481d-9e11-672462dfdde2"],
Cell[41893, 1080, 452, 8, 34, "Output",ExpressionUUID->"d6fa4393-e866-4f9d-a003-b2592a4878b2"]
}, Open  ]],
Cell[42360, 1091, 3582, 89, 125, "Input",ExpressionUUID->"de414ba6-cd89-4abc-8c02-5114eea01227"]
}, Closed]],
Cell[CellGroupData[{
Cell[45979, 1185, 471, 10, 32, "Subsubsection",ExpressionUUID->"fd8a32c9-5cbb-4cc5-96df-ee4d38231c7d"],
Cell[46453, 1197, 7222, 184, 398, "Input",ExpressionUUID->"37a368cf-41d6-49ab-948a-35ee62c52678"],
Cell[CellGroupData[{
Cell[53700, 1385, 1434, 33, 94, "Input",ExpressionUUID->"c3918af3-f713-45ab-b74c-7a60cf8d0314"],
Cell[55137, 1420, 357, 6, 34, "Output",ExpressionUUID->"1944d66b-ded7-426f-9f11-1242ade775b3"],
Cell[55497, 1428, 378, 7, 34, "Output",ExpressionUUID->"2dc908ca-98d7-4a1a-b599-2d76b50035d5"]
}, Open  ]],
Cell[55890, 1438, 3484, 90, 125, "Input",ExpressionUUID->"edf7ca8e-8162-467d-aef9-d042a67f7730"],
Cell[CellGroupData[{
Cell[59399, 1532, 1182, 33, 53, "Input",ExpressionUUID->"8c9bbcea-4dac-4808-8ac0-6d4ecb36755c"],
Cell[60584, 1567, 225, 4, 34, "Output",ExpressionUUID->"57de5c20-d588-47d0-8764-b7fac1766715"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[60858, 1577, 887, 19, 46, "Subsubsection",ExpressionUUID->"70fe069c-00bf-4676-bee9-fb9396d4d117"],
Cell[61748, 1598, 7639, 200, 399, "Input",ExpressionUUID->"5b1e8413-3e20-4470-a8a9-8afbe6cef0d7"],
Cell[CellGroupData[{
Cell[69412, 1802, 1594, 36, 94, "Input",ExpressionUUID->"87baab5d-6160-4b76-9770-2b3564c57e76"],
Cell[71009, 1840, 262, 5, 34, "Output",ExpressionUUID->"14c744a6-a217-4478-9318-32162c80efa2"],
Cell[71274, 1847, 264, 5, 34, "Output",ExpressionUUID->"9939643e-1e18-4f82-b6d4-d956f7b8fd62"]
}, Open  ]],
Cell[71553, 1855, 4508, 112, 125, "Input",ExpressionUUID->"f2fd5fd3-a181-4e0f-8b21-7a25f181a8df"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[76110, 1973, 157, 3, 47, "Subsection",ExpressionUUID->"f369d724-a0aa-42fb-95cb-d91731f34d3e"],
Cell[CellGroupData[{
Cell[76292, 1980, 351, 9, 38, "Subsubsection",ExpressionUUID->"20e56a57-a79b-452d-a01d-56039f538a1d"],
Cell[76646, 1991, 4804, 124, 202, "Input",ExpressionUUID->"b2384acb-b044-4aef-8b0b-b64760713f92"],
Cell[CellGroupData[{
Cell[81475, 2119, 1358, 31, 94, "Input",ExpressionUUID->"ba6e4c1a-a4e3-403d-becf-e0e9c051c574"],
Cell[82836, 2152, 329, 5, 34, "Output",ExpressionUUID->"02bd9424-ef3a-4d19-aa91-f278f3353609"],
Cell[83168, 2159, 349, 6, 34, "Output",ExpressionUUID->"1a9d583f-be0d-4d73-a348-f082fa3dab59"]
}, Open  ]],
Cell[83532, 2168, 3133, 83, 125, "Input",ExpressionUUID->"539a398c-5f17-4d0c-8ed0-e101d72cafec"]
}, Closed]],
Cell[CellGroupData[{
Cell[86702, 2256, 389, 10, 32, "Subsubsection",ExpressionUUID->"2641434a-67d6-4ff7-9e42-614a46e4d007"],
Cell[87094, 2268, 5163, 127, 202, "Input",ExpressionUUID->"1ae9102a-39e8-4c59-8a2f-9bc09a3d04d9"],
Cell[CellGroupData[{
Cell[92282, 2399, 1517, 34, 94, "Input",ExpressionUUID->"3f364389-3d6a-4644-befa-853c1129e414"],
Cell[93802, 2435, 333, 5, 34, "Output",ExpressionUUID->"1ad445b4-02b6-4324-92b7-5017fe5d03b0"],
Cell[94138, 2442, 351, 6, 34, "Output",ExpressionUUID->"ca124c42-318a-427c-afd9-d6f67f4bade2"]
}, Open  ]],
Cell[94504, 2451, 3360, 87, 125, "Input",ExpressionUUID->"e972b125-e33d-4cd1-b6be-d8ca48c18536"]
}, Closed]],
Cell[CellGroupData[{
Cell[97901, 2543, 387, 10, 32, "Subsubsection",ExpressionUUID->"47f33478-b527-4b71-8350-44ecb8ba2ea0"],
Cell[98291, 2555, 6457, 159, 275, "Input",ExpressionUUID->"5c6115ee-c738-4318-b4bc-dbbcde6dfd3a"],
Cell[CellGroupData[{
Cell[104773, 2718, 1519, 34, 94, "Input",ExpressionUUID->"88c1641a-403c-4780-9c9e-11e437e89ae3"],
Cell[106295, 2754, 332, 5, 34, "Output",ExpressionUUID->"58671e70-fe8d-41f3-8221-9ff998ac53ee"],
Cell[106630, 2761, 350, 6, 34, "Output",ExpressionUUID->"82cd7def-ac0e-4bdd-850f-d41d2fea0878"]
}, Open  ]],
Cell[106995, 2770, 3342, 85, 125, "Input",ExpressionUUID->"c2b2173b-a4ad-4dde-bc29-d37d0ba116e5"]
}, Closed]],
Cell[CellGroupData[{
Cell[110374, 2860, 470, 10, 32, "Subsubsection",ExpressionUUID->"8f783493-75f4-4c38-bb92-a6d1b0c5f1aa"],
Cell[110847, 2872, 6357, 160, 338, "Input",ExpressionUUID->"5f6b8232-d872-4c80-a43b-eb62b525943e"],
Cell[CellGroupData[{
Cell[117229, 3036, 1480, 33, 94, "Input",ExpressionUUID->"b748ab69-8480-42df-bd94-8581273c22b6"],
Cell[118712, 3071, 438, 7, 34, "Output",ExpressionUUID->"0f98e237-3b81-4d72-957e-da3223aff326"],
Cell[119153, 3080, 455, 8, 34, "Output",ExpressionUUID->"605c072c-5c2e-4c18-b85c-441cddc79ec5"]
}, Open  ]],
Cell[119623, 3091, 3303, 86, 125, "Input",ExpressionUUID->"5578088e-38b5-4f87-84f3-e41195921531"],
Cell[CellGroupData[{
Cell[122951, 3181, 1194, 33, 53, "Input",ExpressionUUID->"3c763ac1-b47b-43a4-a6b1-62e6747a7717"],
Cell[124148, 3216, 247, 4, 34, "Output",ExpressionUUID->"78063bbe-1fbb-4765-b6ce-6167b7c9f1a3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[124444, 3226, 887, 19, 46, "Subsubsection",ExpressionUUID->"1b0234ae-60a5-4244-81a3-a0f670c3fc4d"],
Cell[125334, 3247, 6164, 162, 219, "Input",ExpressionUUID->"0a9a87af-d4d5-458c-8bc6-87c0ce1b96b0"],
Cell[CellGroupData[{
Cell[131523, 3413, 1545, 35, 94, "Input",ExpressionUUID->"496c8dff-7f8f-4ee1-92cf-55e2275f7d16"],
Cell[133071, 3450, 289, 5, 34, "Output",ExpressionUUID->"dc6950d7-7b95-4266-bf28-43c927178e58"],
Cell[133363, 3457, 287, 5, 69, "Output",ExpressionUUID->"eae1c81b-c10a-4f92-a736-3b1021915a23"]
}, Open  ]],
Cell[133665, 3465, 3369, 87, 125, "Input",ExpressionUUID->"075096b6-b57e-4337-9f3b-af4a2f31bde6"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[137095, 3559, 636, 14, 65, "Section",ExpressionUUID->"3a29ac7f-f4e4-4f09-aa68-3ce72a6b08c8"],
Cell[CellGroupData[{
Cell[137756, 3577, 351, 9, 38, "Subsubsection",ExpressionUUID->"c8f14eb6-3680-427c-b416-7dd75c2c3d53"],
Cell[138110, 3588, 91815, 2207, 2027, "Input",ExpressionUUID->"5b410305-a9b9-4300-b1f5-7eee82f762a0"],
Cell[CellGroupData[{
Cell[229950, 5799, 1768, 38, 94, "Input",ExpressionUUID->"a496c5e0-55a4-488d-b417-719c4870577a"],
Cell[231721, 5839, 342, 6, 34, "Output",ExpressionUUID->"ac6a5015-c17e-4ff7-9b8d-cafde65a603f"],
Cell[232066, 5847, 360, 7, 34, "Output",ExpressionUUID->"4bd67afb-2f51-427e-9ba5-7d9177d8ec30"]
}, Open  ]],
Cell[232441, 5857, 10576, 265, 386, "Input",ExpressionUUID->"b2b53735-0255-456b-95c0-a1e2d8693c16"]
}, Closed]],
Cell[CellGroupData[{
Cell[243054, 6127, 389, 10, 32, "Subsubsection",ExpressionUUID->"6c7f0dc0-3db5-4c7a-b0b2-a53288764cbb"],
Cell[243446, 6139, 66198, 1556, 1375, "Input",ExpressionUUID->"34438085-ed7c-4c4d-bff2-af346ae6b94e"],
Cell[CellGroupData[{
Cell[309669, 7699, 1926, 41, 94, "Input",ExpressionUUID->"450b9bab-1143-4d1e-ab35-de31691ca446"],
Cell[311598, 7742, 322, 6, 34, "Output",ExpressionUUID->"8bddfaad-210b-40d0-84ce-f0bba2ada268"],
Cell[311923, 7750, 338, 7, 34, "Output",ExpressionUUID->"eb3bc3d6-1ba2-4224-baa9-074e554a09bf"]
}, Open  ]],
Cell[312276, 7760, 9323, 235, 382, "Input",ExpressionUUID->"d38dbc5b-f46f-426e-9780-e853da65e4de"]
}, Closed]],
Cell[CellGroupData[{
Cell[321636, 8000, 387, 10, 32, "Subsubsection",ExpressionUUID->"ba7ca726-e1c6-4cc7-b8c3-cfa4bf1e823b"],
Cell[322026, 8012, 119188, 2590, 2732, "Input",ExpressionUUID->"34bf1a57-7f88-4472-b63e-1cec219b3a08"],
Cell[CellGroupData[{
Cell[441239, 10606, 1879, 40, 94, "Input",ExpressionUUID->"0d76e665-ed10-4cdf-9a61-890192f0cabe"],
Cell[443121, 10648, 349, 5, 34, "Output",ExpressionUUID->"035a1002-c9f1-4984-ab2b-390d093d0bba"],
Cell[443473, 10655, 365, 6, 34, "Output",ExpressionUUID->"3f13a637-d054-423a-a8e4-92ee3946649c"]
}, Open  ]],
Cell[443853, 10664, 12044, 288, 443, "Input",ExpressionUUID->"9bbaa07d-5516-47b0-a3d2-58bf8c7b618a"]
}, Closed]],
Cell[CellGroupData[{
Cell[455934, 10957, 347, 8, 32, "Subsubsection",ExpressionUUID->"763fc837-c6e8-4cc2-a7a9-44fd9f038429"],
Cell[456284, 10967, 184800, 4219, 4345, "Input",ExpressionUUID->"6bcd5431-ff03-4238-a873-79fa8d7e13fb"],
Cell[CellGroupData[{
Cell[641109, 15190, 1692, 37, 94, "Input",ExpressionUUID->"ca5cc614-1455-441c-9fce-60f0ef524761"],
Cell[642804, 15229, 319, 5, 34, "Output",ExpressionUUID->"2b404cb1-0bb9-4384-88a1-f49022d245ce"],
Cell[643126, 15236, 335, 6, 34, "Output",ExpressionUUID->"89cc5796-7fac-4156-8881-d92549b58352"]
}, Open  ]],
Cell[643476, 15245, 13635, 332, 489, "Input",ExpressionUUID->"f6f51eaa-95ff-4d2e-bb61-0f89d3cd5039"],
Cell[CellGroupData[{
Cell[657136, 15581, 1238, 34, 53, "Input",ExpressionUUID->"bc1c20c2-53e2-469d-b064-71ea3ee65ec9"],
Cell[658377, 15617, 275, 5, 34, "Output",ExpressionUUID->"479f8365-bc23-41ab-bc30-deb372aa0ae2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[658701, 15628, 889, 19, 46, "Subsubsection",ExpressionUUID->"7127a3f6-7d6c-40ff-90b3-8ee0b5ff5781"],
Cell[659593, 15649, 46527, 1073, 1132, "Input",ExpressionUUID->"ad3fad97-c570-43ba-89b3-3b4911499f08"],
Cell[CellGroupData[{
Cell[706145, 16726, 1573, 36, 94, "Input",ExpressionUUID->"e358ead9-f530-499f-9659-10b7871cdcf6"],
Cell[707721, 16764, 335, 7, 34, "Output",ExpressionUUID->"2322041d-3806-46e0-99ad-ae01754b3530"],
Cell[708059, 16773, 336, 7, 69, "Output",ExpressionUUID->"90dbda3b-b0e5-4fd0-87e4-0173803f2e5e"]
}, Open  ]],
Cell[708410, 16783, 9801, 239, 328, "Input",ExpressionUUID->"69c7256d-94e3-4954-9331-cdf4cdff0883"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[718260, 17028, 632, 14, 65, "Section",ExpressionUUID->"52118dea-f2f4-4c86-b138-950fa7870ebb"],
Cell[CellGroupData[{
Cell[718917, 17046, 351, 9, 38, "Subsubsection",ExpressionUUID->"8baf0827-fa5f-48e7-b40f-7eeecc083f8f"],
Cell[719271, 17057, 4684, 125, 178, "Input",ExpressionUUID->"ee10b728-3e1c-4177-87eb-ec8d8ca9f8d3"],
Cell[CellGroupData[{
Cell[723980, 17186, 1677, 35, 94, "Input",ExpressionUUID->"9e7d1308-db14-45c9-94d1-8714a7894911"],
Cell[725660, 17223, 440, 7, 34, "Output",ExpressionUUID->"a393f9fd-041d-4813-8c13-9b2f2fe77a9c"],
Cell[726103, 17232, 439, 7, 34, "Output",ExpressionUUID->"5b67587c-4d1c-4bf6-822a-07e8861d992f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[726591, 17245, 389, 10, 32, "Subsubsection",ExpressionUUID->"8d3057c1-c04c-4075-8fdf-05ef4ca8df15"],
Cell[726983, 17257, 4260, 120, 147, "Input",ExpressionUUID->"c5b6534b-7001-44a3-aaf0-4c465e543007"],
Cell[CellGroupData[{
Cell[731268, 17381, 1834, 38, 94, "Input",ExpressionUUID->"4200aac1-ec0d-453a-b4e3-07630cef8aee"],
Cell[733105, 17421, 219, 4, 34, "Output",ExpressionUUID->"90ca0fa8-6d69-4cd8-a1d6-29fedf07da45"],
Cell[733327, 17427, 233, 5, 34, "Output",ExpressionUUID->"134d651f-8606-4bb3-bc35-a85305c4f089"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[733609, 17438, 387, 10, 32, "Subsubsection",ExpressionUUID->"cd34403c-1fe5-415c-ae28-9d72790df400"],
Cell[733999, 17450, 5660, 154, 198, "Input",ExpressionUUID->"535f403b-643e-4f82-a125-df7a4ea84f8b"],
Cell[CellGroupData[{
Cell[739684, 17608, 1737, 37, 94, "Input",ExpressionUUID->"eb56f1db-5336-4948-8e76-39e39d92b5b0"],
Cell[741424, 17647, 223, 4, 34, "Output",ExpressionUUID->"1d9b28a7-a11b-4039-8bae-d2fcd273a999"],
Cell[741650, 17653, 239, 5, 34, "Output",ExpressionUUID->"abc790dd-f5ab-4bc3-9d59-5224e025791d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[741938, 17664, 347, 8, 32, "Subsubsection",ExpressionUUID->"a8491ce6-a36d-4e61-acfa-6cefc04959cb"],
Cell[742288, 17674, 7906, 196, 206, "Input",ExpressionUUID->"cc90186a-afec-4a97-9d07-4d8d2d293693"],
Cell[CellGroupData[{
Cell[750219, 17874, 1603, 35, 94, "Input",ExpressionUUID->"467ae1e5-0d08-4ea0-bc82-430f7f4000df"],
Cell[751825, 17911, 246, 4, 34, "Output",ExpressionUUID->"a51093fa-c9ab-4791-8cbf-0ea54b823901"],
Cell[752074, 17917, 243, 4, 34, "Output",ExpressionUUID->"fc7ce860-eeb8-4529-9f88-997f7cc9efad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[752354, 17926, 1352, 36, 53, "Input",ExpressionUUID->"46893ee9-ac17-4481-8775-e88b441ee340"],
Cell[753709, 17964, 203, 4, 34, "Output",ExpressionUUID->"74c6d421-ef06-492e-9137-6f7e115ce080"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[753961, 17974, 887, 19, 46, "Subsubsection",ExpressionUUID->"64b9879a-5023-470e-914d-b598d5491339"],
Cell[754851, 17995, 5412, 141, 205, "Input",ExpressionUUID->"ad935b41-e35a-4573-a09a-63d2c4d8e0da"],
Cell[CellGroupData[{
Cell[760288, 18140, 1503, 33, 94, "Input",ExpressionUUID->"070d2812-bf2c-46e3-9903-6808475ccb2e"],
Cell[761794, 18175, 248, 5, 34, "Output",ExpressionUUID->"e8d35745-f381-4b09-aa0d-482a965b3d30"],
Cell[762045, 18182, 265, 6, 34, "Output",ExpressionUUID->"823324a4-2ddb-40b8-9780-6305f5171576"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


